Numerical solution of shock and ramp compression for general material properties

A general formulation was developed to represent material models for applications in dynamic loading. Numerical methods were devised to calculate response to shock and ramp compression, and ramp decompression, generalizing previous solutions for scalar equations of state. The numerical methods were found to be flexible and robust, and matched analytic results to a high accuracy. The basic ramp and shock solution methods were coupled to solve for composite deformation paths, such as shock-induced impacts, and shock interactions with a planar interface between different materials. These calculations capture much of the physics of typical material dynamics experiments, without requiring spatially-resolving simulations. Example calculations were made of loading histories in metals, illustrating the effects of plastic work on the temperatures induced in quasi-isentropic and shock-release experiments, and the effect of a phase transition.

==> software/genscalar/genscalar.cc <==
/*
	GENERAL SCALAR COMPRESSION
*/

#include <iostream>
#include <cassert>
#include <cmath>
#include <string.h>
using namespace std;

#include <mat.h>
using namespace matprops;

#include "hugoniot.h"
#include "isentrope.h"
#include "isochore.h"

hugsolver thehugsolver;
isensolver theisensolver;
heatsolver theheatsolver;

#include "planar.h"

planar_interface theplanarinterface;

int main() {
cout.precision(10);
cout << "# Zero-dimensional hydrodynamics\n";
cout << "# ref: D.C. Swift, arXiv:0704.0008\n";
int verbose; cin >> verbose;

Named_array<mat_type *> mats; cin >> mats;
cout << "# materials:\n";
for (int i=0;i<mats.n;i++) cout << "# " << i << ": " << mats.names[i] << endl;
/*
Array<mat_type::state *> st(mats.n);
for (int i=0;i<mats.n;i++) st[i] = mats[i]->new_state(); // cin >> *(st[i]);
*/

cin >> thehugsolver;
cin >> theisensolver;
cin >> theheatsolver;
cin >> theplanarinterface;

Matrix3d gradu; gradu.Fill(0.0); // for stress calcs

char cmd[80];
do { cin >> cmd;

if (!strcmp(cmd,"hugoniot")) {
   char themat[80]; cin >> themat;
   if (thehugsolver.run_hugoniot(verbose,themat,mats[themat]) != 0)
      cout << "# Early abort!\n";
} else if (!strcmp(cmd,"hugoniot_specinit")) {
   char themat[80]; cin >> themat;
   if (thehugsolver.run_hugoniot_specinit(verbose,themat,mats[themat]) != 0)
      cout << "# Early abort!\n";
} else if (!strcmp(cmd,"isentrope")) {
   char themat[80]; cin >> themat;
   theisensolver.run_isentrope(verbose,themat,mats[themat]);
} else if (!strcmp(cmd,"isochore")) {
   char themat[80]; cin >> themat;
   theheatsolver.run_isochore(verbose,themat,mats[themat]);
} else if (!strcmp(cmd,"path")) {
   char themat[80]; cin >> themat;
   mat_type::state *st = mats[themat]->new_state();
   cin >> *st;
   double up, up1; cin >> up;
   cout << "# path for " << themat << endl;
   cout << "# initial state " << *st << " velocity " << up << endl;
   double epsdot, heatdot;

   char cmd1[80],param[80];
   mat_type::state *st1 = mats[themat]->new_state();
   double val, tol; int dir, output;
   double us1;
   Matrix3d_symm_voigt tau,tau1;
   do { cin >> cmd1;
      if (!strcmp(cmd1,"shock")) {
         cin >> epsdot >> dir >> param >> val >> tol >> output;
         thehugsolver.hugoniot_state(verbose,output,themat,mats[themat],st,
            epsdot,up,dir,up,dir,param,val,tol,st1,up1,us1,tau1);
      } else if (!strcmp(cmd1,"shock_specinit")) {
         cin >> epsdot >> dir >> param >> val >> tol >> output;
         cin >> tau;
         thehugsolver.hugoniot_state_specinit(verbose,output,
            themat,mats[themat],st,tau,
            epsdot,up,dir,up,dir,param,val,tol,st1,up1,us1,tau1);
      } else if (!strcmp(cmd1,"release")) {
         cin >> epsdot >> dir >> param >> val >> tol >> output;
         theisensolver.isentrope_state(verbose,output,themat,mats[themat],st,
            up,dir,epsdot,-1,param,val,tol,st1,up1,tau1);
      } else if (!strcmp(cmd1,"compress")) {
         cin >> epsdot >> dir >> param >> val >> tol >> output;
         theisensolver.isentrope_state(verbose,output,themat,mats[themat],st,
            up,dir,epsdot,1,param,val,tol,st1,up1,tau1);
      } else if (!strcmp(cmd1,"heat")) {
         cin >> heatdot >> param >> val >> tol >> output;
         theheatsolver.isochore_state(verbose,output,themat,mats[themat],st,
            heatdot,1,param,val,tol,st1);
         up1 = up;
         tau1 = mats[themat]->stress(st1,gradu);
      } else if (!strcmp(cmd1,"cool")) {
         cin >> heatdot >> param >> val >> tol >> output;
         theheatsolver.isochore_state(verbose,output,themat,mats[themat],st,
            heatdot,-1,param,val,tol,st1);
         up1 = up;
         tau1 = mats[themat]->stress(st1,gradu);
      } else if (!strcmp(cmd1,"end")) cout << "# end\n";
      else { cerr << "Command " << cmd1 << " not recognised!\n"; exit(2); }

      if (!output)
         cout << "# up=" << up1 << " tau=" << tau1
              << " T=" << mats[themat]->t(st1) << " st=" << *st1 << endl;
      mats[themat]->copy(st1,st);
      up = up1;
      cout << endl << endl;

   } while (strcmp(cmd1,"end"));
   mats[themat]->delete_state(st);
   mats[themat]->delete_state(st1);
} else if (!strcmp(cmd,"two-shock")) {
   cout << "# two-shock\n";
   region rleft, rright; rleft.Read(cin,mats); rright.Read(cin,mats);
   double epsdot; cin >> epsdot;
   cout << "# strain rate = " << epsdot << endl;
   region rleft1(rleft), rright1(rright);
   double lus, rus,taushock;
   if (!theplanarinterface.twoshock(verbose,rleft,rright,epsdot,
      rleft1,lus,rright1,rus,taushock)) cout << "# Solution failed!\n";
   cout << "#left st up us;\tright st up us\ttaun\n";
   cout << rleft1 << ' ' << lus << '\t' << rright1 << ' ' << rus << '\t'
        << taushock << endl;
} else if (!strcmp(cmd,"two-wave")) {
   cout << "# two-wave\n";
   region rleft, rright; rleft.Read(cin,mats); rright.Read(cin,mats);
   double epsdot; cin >> epsdot;
   cout << "# strain rate = " << epsdot << endl;
   region rleft1(rleft), rright1(rright);
   double tauprime;
   if (!theplanarinterface.twowave(verbose,rleft,rright,epsdot,
      rleft1,rright1,tauprime)) cout << "# Solution failed!\n";
   cout << "#left st up;\tright st up\ttaun\n";
   cout << rleft1 << '\t' << rright1 << '\t' << tauprime << endl;
} else if (!strcmp(cmd,"wavestack")) {
   cout << "# wavestack\n";
   int nregs; cin >> nregs;
   Array_fixed_dimension<region> rset(nregs),rset1(nregs),rset2(nregs);
   for (int i=0;i<nregs;i++) {
      rset[i].Read(cin,mats);
      rset1[i].duplicate(rset[i]);
      rset2[i].duplicate(rset[i]);
   }
   double epsdot; cin >> epsdot;
   cout << "# strain rate = " << epsdot << endl;
   cout << "#left st up tau t csqv;\tright st up tau t csqv\n";
   double tauprime;
   rset1[0] = rset[0]; // kick off ripple
   for (int i=0;i<nregs-1;i++) {
      cout << "\n\n#interface " << i << endl;
      cout << "# initial:\n";
      rset1[i].writeconds(cout); cout << '\t';
      rset[i+1].writeconds(cout); cout << endl;
      if (!theplanarinterface.twowave(verbose,rset1[i],rset[i+1],epsdot,
         rset2[i],rset1[i+1],tauprime)) cout << "# Solution failed!\n";
      cout << "# final:\n";
      rset2[i].writeconds(cout); cout << '\t';
      rset1[i+1].writeconds(cout); cout << endl;
   }
} else if (!strcmp(cmd,"end")) cout << "# end\n";
else { cerr << "Command " << cmd << " not recognised!\n"; exit(2); }

} while (strcmp(cmd,"end"));
}


==> software/genscalar/hugoniot.h <==
/*
	HUGONIOT: solve R-H condition for Hugoniot point
*/

double ucatch(const double c, const double up, const double us)
{ return us * c / (c + up - us); }

/*
double edgetheta(const double c, const double up, const double us)
{
   double theta = atan(c/(us-up)), thetadeg = rad2deg(theta);
   return thetadeg;
}
*/

double edgephi(const double c, const double up, const double us)
{ 
   double phiprime=acos((us-up)/c), cprime=c * sin(phiprime);
   double phi=atan(cprime/us), phideg = rad2deg(phi);
   return phideg;
}

class hugsolver: public Classio
{
public:
double tol,geomfac,denergy0;
int maxits;
double comp0, dcomp;

void Read(istream& s)
{ s >> tol >> geomfac >> denergy0 >> maxits >> comp0 >> dcomp; }
void Write(ostream& s) const 
{ s << tol << ' ' << geomfac << ' ' << denergy0 << ' ' << maxits << ' '
    << comp0 << ' ' << dcomp; }

int compress(
   const int verbose,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const Matrix3d_symm_voigt &tau0,
   const mat_type::state *stprev,
   const double comp,
   const double epsdot,
   const double usoffs, const double usmult,
   const double upoffs, const double upmult,
   mat_type::state *st1,
   double &up, double &us,
   Matrix3d_symm_voigt &tau1
) const
{

// compression along x-direction
double divu;
if (comp > 1.0) divu = -epsdot; else divu = epsdot;
Matrix3d gradu; gradu.Fill(0.0);
assert(comp >= 1);
if (comp <= 1) {
   mat->copy(st0,st1);
   up = 0.0;
   us = sqrt(mat->csqv(st1));
   tau1 = mat->stress(st1,gradu);
   return 1;
}
gradu[0][0] = divu;
double dt_pseudo = log(comp) / divu;
double tauc = -(comp - 1.0) / divu;
assert(tauc > 0.0);

if (verbose > 0) {
   cout << "Hugoniot (compression along x-direction)\n";
   cout << "material: " << matname << endl << mat << endl;
   cout << "initial state: " << *st0 << endl;
   cout << "solution accuracy = " << tol << endl;
   cout << "initial energy step " << denergy0 << " then factor of " << geomfac
      << endl;
   cout << "max iterations = " << maxits << endl;
   cout << "shock speed: offset " << usoffs << ", factor " << usmult << endl;
   cout << "particle speed: offset " << upoffs << ", factor " << upmult << endl;
   cout << "compression = " << comp << ", strain rate = " << epsdot
        << " => time = " << tauc << endl;
}

double rho0 = mat->mass_density(st0);
double v0 = 1.0/rho0;
double e0 = mat->e(st0);
//Matrix3d_symm_voigt tau((mat->stress(st0,gradu));
double taun0 = tau0[0];

//double up = upoffs, us = usoffs + usmult * c;

mat_type::state *stc = mat->new_state();
mat_type::state *stdot = mat->new_state();

double rho = comp * rho0;
double v = 1.0/rho;

if (verbose > 0) cout << "shocked state: rho = " << rho << endl;

// initial guess: previous state + isentrope compression - denergy
double rhoprev = mat->mass_density(stprev);
double dcomp = rho / rhoprev - 1.0;
double dtauc = dcomp / epsdot;
mat->statedot_mech(stprev,gradu,stdot);
mat->add_update(stprev,stdot,dtauc,stc);
if (verbose > 0) cout << "   stdot=" << *stdot << " over time " << tauc << endl << "   => st'=" << *stc << endl;

double de = mat->e(stprev) - mat->e(stc);
mat->add_thermal_energy(stc,de);
if (verbose > 0) cout << "   modified st'=" << *stc << endl;

// loop till bracket point
int nits = 0;
double delta_e = 0.0, denergy = denergy0 / geomfac;
double p_rh3, p_eos;
if (verbose > 0) cout << "Bracketing:\n" << "e   p_rh3   p_eos\n";
do {
   nits++;
   denergy = denergy * geomfac;
   delta_e = delta_e + denergy;
   mat->copy(stc,st1);
   mat->add_thermal_energy(st1,delta_e);
   mat->evolve_internal(st1,dtauc);
   if (verbose > 1) cout << "after internal evolution: st = " << *st1 << endl;
   p_rh3 = 2 * (mat->e(st1) - mat->e(st0)) / (v0 - v) + taun0;
   tau1 = mat->stress(st1,gradu);
   p_eos = -tau1[0];
   if (verbose > 0)
      cout << mat->e(st1) << ' ' << p_rh3 << ' ' << p_eos << endl;
   if (nits == maxits) {
      cerr << "Reached max iterations while bracketing!\n";
      exit (3);
   }
} while (p_rh3 < p_eos);

// bisect till reach solution
double de1 = delta_e - denergy, de2 = delta_e; // bracket
nits = 0;
if (verbose > 0)
   cout << "Bisecting:\n" << "e   p_rh3   p_eos\n";
while (abs(p_rh3 - p_eos) > tol) {
   nits++;
   double debar = (de1 + de2) / 2;
   mat->copy(stc,st1);
   mat->add_thermal_energy(st1,debar);
   mat->evolve_internal(st1,dtauc);
   p_rh3 = 2 * (mat->e(st1) - e0) / (v0 - v) + taun0;
   tau1 = mat->stress(st1,gradu);
   p_eos = -tau1[0];
   if (p_rh3 > p_eos) de2 = debar; else de1 = debar;
   if (verbose > 0) cout << mat->e(st1) << ' ' << p_rh3 << ' ' << p_eos << endl;
   if (nits == maxits) {
      cout << "Reached max iterations while bisecting!\n"
           << "p_eos = " << p_eos << ", p_rh3 = " << p_rh3 << endl;
      break;
   }
}

double taunbar = (p_eos + p_rh3) / 2.0; // average

up = sqrt((taunbar + taun0) * (v0 - v));
us = v0 * sqrt((taunbar + taun0) / (v0 - v));

up = upoffs + upmult * up;
us = usoffs + usmult * us;

if (verbose > 0)
      cout << "Solution: state= " << *st1 << ", taunbar= " << taunbar
           << ", up= " << up << ", us= " << us << ", tau= " << tau1 << endl;

mat->delete_state(stc); mat->delete_state(stdot);

return(1);
}

int write_hugoniot_specinit(
   const int verbose,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const Matrix3d_symm_voigt &tau0,
   const double epsdot,
   const double usoffs, const double usmult,
   const double upoffs, const double upmult
) const
{
cout << "# shock Hugoniot (x-direction)\n";
double comp1,comp2; int nd; cin >> comp1 >> comp2 >> nd;

if (verbose > 0) {
   cout << "material: " << matname << endl << mat << endl;
   cout << "initial state: " << *st0 << endl;
   cout << "compression range: " << comp1 << " to " << comp2
        << ", " << nd << " steps\n";
   cout << "shock speed: offset " << usoffs << ", factor " << usmult << endl;
   cout << "particle speed: offset " << upoffs << ", factor " << upmult << endl;
}

double rho0 = mat->mass_density(st0);
double e0 = mat->e(st0);
//Matrix3d_symm_voigt tau(mat->stress(st0,gradu));
double taun0 = tau0[0];
double p = -trace(tau0)/3;
double t = mat->t(st0);
double csqv = mat->csqv(st0);
double cv = mat->cv(st0);
double c = sqrt(csqv);
cout << "# p0 = " << p << ", c0 = " << c << ", T0 = " << t << endl;

double up = upoffs, us = usoffs + usmult * c;
double uc = ucatch(sqrt(csqv),up,us);
// double theta = edgetheta(sqrt(csqv),up,us);
double phi = edgephi(sqrt(csqv),up,us);

cout << "# normal component of stress is tau_1\n";
cout << "# rho v/v0 up us e tau T csqv cv p uc phi	state\n";
cout << rho0 << ' ' << 1.0 << ' ' << up << ' ' << us << ' ' << e0
     << ' ' << tau0 << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p
     << ' ' << uc << ' ' << phi << '\t' << *st0 << endl;

mat_type::state *st = mat->new_state(); mat->copy(st0,st);
mat_type::state *st1 = mat->new_state();

// loop over densities
double dcomp=(comp2-comp1)/(nd-1);
for (int i=0;i<nd;i++) {
   if (verbose > 0) cout << "point " << i << " : ";
   double comp = comp1 + i * dcomp;
   Matrix3d_symm_voigt tau;
   if (!compress(
         verbose, matname, mat, st0, tau0, st, comp, epsdot,
         usoffs, usmult, upoffs, upmult,
         st1, up, us, tau
      )) return 0;
   mat->copy(st1,st);

   double rhoc = mat->mass_density(st);
   double ec = mat->e(st);
   t = mat->t(st);
   csqv = mat->csqv(st);
   cv = mat->cv(st);
   p = mat->p(st);
   uc = ucatch(sqrt(csqv),up,us);
// theta = edgetheta(sqrt(csqv),up,us);
   phi = edgephi(sqrt(csqv),up,us);

   if (verbose > 0)
         cout << "rho= " << rhoc << ", e= " << ec
              << ", up= " << up << ", us= " << us
              << ", tau= " << tau << ", t= " << t << ", csqv= " << csqv
              << ", cv= " << cv << ", p= " << p
              << ", state= " << *st << endl;
   else
      cout << rhoc << ' ' << rho0 / rhoc << ' '
           << up << ' ' << us << ' ' << ec << ' ' << tau << ' ' << t
           << ' ' << csqv << ' ' << cv << ' ' << p
           << ' ' << uc << ' ' << phi << '\t' << *st << endl;
}

mat->delete_state(st1); mat->delete_state(st);
return 1;
}

int write_hugoniot(
   const int verbose,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const double epsdot,
   const double usoffs, const double usmult,
   const double upoffs, const double upmult
) const
{
// compression along x-direction
Matrix3d gradu; gradu.Fill(0.0);
Matrix3d_symm_voigt tau0(mat->stress(st0,gradu));
return write_hugoniot_specinit(verbose,matname,mat,st0,tau0,epsdot,
   usoffs,usmult,upoffs,upmult);
}

int run_hugoniot(const int verbose, const char *matname, const mat_type *mat)
{
double epsdot; cin >> epsdot;
cout << "# strain rate = " << epsdot << endl;

mat_type::state *st0 = mat->new_state(); cin >> *st0;

double usoffs,usmult,upoffs,upmult; cin >> upoffs >> upmult >> usoffs >> usmult;

return write_hugoniot(verbose, matname, mat, st0, epsdot,
   usoffs, usmult, upoffs, upmult);
}

int run_hugoniot_specinit(const int verbose, const char *matname, const mat_type *mat)
{
double epsdot; cin >> epsdot;
cout << "# strain rate = " << epsdot << endl;

mat_type::state *st0 = mat->new_state(); cin >> *st0;

double usoffs,usmult,upoffs,upmult; cin >> upoffs >> upmult >> usoffs >> usmult;
Matrix3d_symm_voigt tau0; cin >> tau0;

return write_hugoniot_specinit(verbose, matname, mat, st0, tau0, epsdot,
   usoffs, usmult, upoffs, upmult);
}

double which_param(
   const char *name,
   const double up, const double us,
   const double comp, const double rho, const double e, 
   const Matrix3d_symm_voigt &tau,
   const double p, const double t, const double csqv, const double cv
) const
{
   double param;
   if (!strcmp(name,"tau1")) param = tau[0];
   else if (!strcmp(name,"tau2")) param = tau[1];
   else if (!strcmp(name,"tau3")) param = tau[2];
   else if (!strcmp(name,"tau4")) param = tau[3];
   else if (!strcmp(name,"tau5")) param = tau[4];
   else if (!strcmp(name,"tau6")) param = tau[5];
   else if (!strcmp(name,"p")) param = p;
   else if (!strcmp(name,"T")) param = t;
   else if (!strcmp(name,"up")) param = up;
   else if (!strcmp(name,"us")) param = us;
   else if (!strcmp(name,"e")) param = e;
   else if (!strcmp(name,"csq")) param = csqv;
   else if (!strcmp(name,"c")) param = sqrt(csqv);
   else if (!strcmp(name,"comp")) param = comp;
   else if (!strcmp(name,"rho")) param = rho;
   else {
      cerr << "parameter " << name << " not recognised!\n";
      exit(1);
   }
   return param;
}

int hugoniot_state_specinit(
   const int verbose,
   const int output,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const Matrix3d_symm_voigt &tau0,
   const double epsdot,
   const double usoffs, const double usmult,
   const double upoffs, const double upmult,
   const char *testparam,
   const double testval,
   const double testtol,
   mat_type::state *str,
   double &upr, double &usr,
   Matrix3d_symm_voigt &taur
) const
{
if (verbose > 0) {
   cout << "shock Hugoniot state (x-direction)\n";
   cout << "material: " << matname << endl << mat << endl;
   cout << "initial state: " << *st0 << endl;
   cout << "shock speed: offset " << usoffs << ", factor " << usmult << endl;
   cout << "particle speed: offset " << upoffs << ", factor " << upmult << endl;
}

double rho = mat->mass_density(st0);
double e = mat->e(st0);
//Matrix3d_symm_voigt tau(mat->stress(st0,gradu));
taur = tau0;
double p = -trace(taur)/3;
double t = mat->t(st0);
double csqv = mat->csqv(st0);
double cv = mat->cv(st0);

double up = upoffs, us = usoffs + usmult * sqrt(csqv);

double comp = 1.0;
double param = which_param(testparam, up, us, comp, rho, e, taur, p, t,
      csqv, cv);
if (abs(param - testval) <= testtol) {
   mat->copy(st0,str);
   upr = up; usr = us; // taur = tau;
   return 1;
}

if (output) cout << "# shock Hugoniot along x\n"
     << "# rho v/v0 up us e tau T csqv cv p	state\n"
     << rho << ' ' << 1.0/comp << ' ' << up << ' ' << us << ' ' << e
     << ' ' << taur << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p << ' '
     << *st0 << endl;

// figure out how to apply test: sign / direction of approach
int testmult; if (param < testval) testmult = 1; else testmult = -1;

mat_type::state *st = mat->new_state(); mat->copy(st0,st);
mat_type::state *sta = mat->new_state();

if (verbose > 0) cout << "bracketing...\n";
double compa = comp0;
do {
   if (verbose > 0) cout << "compression " << comp << " : ";
   if (!compress(
         verbose-1, matname, mat, st0, tau0, st, compa, epsdot,
         usoffs, usmult, upoffs, upmult,
         sta, up, us, taur)
      ) return 0;

   rho = mat->mass_density(sta);
   e = mat->e(sta);
   t = mat->t(sta);
   csqv = mat->csqv(sta);
   cv = mat->cv(sta);
   p = -trace(taur)/3;

   if (verbose > 0)
         cout << " rho= " << rho << ", e= " << e << ", up= " << up
              << ", us= " << us << ", tau= " << taur << ", t= " << t
              << ", csqv= " << csqv << ", cv= " << cv << ", p= " << p
              << ", state= " << *sta << endl;

   param = which_param(testparam, up, us, compa, rho, e, taur, p, t,
      csqv, cv);
   if (testmult * param < testmult * testval) {
      mat->copy(sta,st);
      comp = compa;
      compa = compa + dcomp;
      if (output) cout << rho << ' ' << 1.0/comp << ' ' << up << ' '
         << us << ' ' << e << ' ' << taur << ' ' << t << ' ' << csqv << ' '
         << cv << ' ' << p << ' '
         << *sta << endl;
   }
} while (testmult * param < testmult * testval);

if (verbose > 0) cout << "bisecting...\n";
do {
   double compm=(comp + compa) / 2;
   if (verbose > 0) cout << "trial compression " << compm << " : ";
   if (!compress(
         verbose-1, matname, mat, st0, tau0, st, compm, epsdot,
         usoffs, usmult, upoffs, upmult,
         str, up, us, taur
      )) return 0;

   rho = mat->mass_density(str);
   e = mat->e(str);
   t = mat->t(str);
   csqv = mat->csqv(str);
   cv = mat->cv(str);
   p = -trace(taur)/3;

   if (verbose > 0)
         cout << " rho= " << rho << ", e= " << e << ", up= " << up
              << ", us= " << us << ", tau= " << taur << ", t= " << t
              << ", csqv= " << csqv << ", cv= " << cv << ", p= " << p
              << ", state= " << *str << endl;

   param = which_param(testparam, up, us, comp, rho, e, taur, p, t,
      csqv, cv);

   if (testmult * param < testmult * testval) { // low: st moves up
      comp = compm;
      mat->copy(str,st);
   } else { // high: sta moves down
      compa = compm;
      mat->copy(str,sta);
   }
} while (abs(param - testval) > testtol);

if (output) cout
     << rho << ' ' << 1.0/comp << ' ' << up << ' ' << us << ' ' << e
     << ' ' << taur << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p
     << '\t' << *str << endl;

upr = up; usr = us;
// taur = tau;
mat->delete_state(st); mat->delete_state(sta);
return 1;
}

int hugoniot_state(
   const int verbose,
   const int output,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const double epsdot,
   const double usoffs, const double usmult,
   const double upoffs, const double upmult,
   const char *testparam,
   const double testval,
   const double testtol,
   mat_type::state *st1,
   double &up1, double &us1,
   Matrix3d_symm_voigt &tau1
) const
{
// compression along x-direction
Matrix3d gradu; gradu.Fill(0.0);
Matrix3d_symm_voigt tau0(mat->stress(st0,gradu));
return hugoniot_state_specinit(verbose,output,matname,mat,st0,tau0,
   epsdot, usoffs,usmult,upoffs,upmult,testparam,testval,testtol,
   st1,up1,us1,tau1);
}

};


==> software/genscalar/isentrope.h <==
/*
	ISENTROPE: calculate isentrope through a point
*/

class isensolver: public Classio
{
public:
double dcomp;

void Read(istream& s) { s >> dcomp; }
void Write(ostream& s) const { s << dcomp; }

void compress_step(
   const int verbose,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const double up0, const double upmult,
   const double comp,
   const double epsdot,
   mat_type::state *st1,
   Matrix3d_symm_voigt &tau1,
   double &up1
) const
{
if (verbose > 0) cout << "isentrope.compress_step: st0=" << *st0
   << ", up0=" << up0 << ", comp=" << comp << ", epsdot=" << epsdot << endl;

// compression along x-direction
double divu;
if (comp > 1.0) divu = -epsdot; else divu = epsdot;
Matrix3d gradu; gradu.Fill(0.0); gradu[0][0] = divu;
double dt_pseudo = -log(comp) / divu;
//double dt_pseudo = -(comp - 1.0) / divu;
assert(dt_pseudo > 0.0);

// integrate state over an increment of compression
mat_type::state *sth = mat->new_state();
mat_type::state *stdot = mat->new_state();

double csqv0 = mat->csqv(st0),
        rho0 = mat->mass_density(st0); // for integrating particle velocity

// predictor
mat->statedot_mech(st0, gradu, stdot);
mat->add_update(st0,stdot,dt_pseudo/2,sth);
if (verbose > 0) cout << "predictor: stdot = " << *stdot << "\n   , sth = "
                  << *sth << endl;

// corrector
mat->statedot_mech(sth, gradu, stdot);
mat->add_update(st0,stdot,dt_pseudo,st1);
if (verbose > 0) cout << "corrector: stdot = " << *stdot << "\n   , stf = "
                  << *st1 << endl;

// internal evolution
mat->evolve_internal(st1,dt_pseudo);
if (verbose > 0) cout << "after internal evolution: st = " << *st1 << endl;

double rho1 = mat->mass_density(st1);
double csqv1 = mat->csqv(st1);
double dup = (sqrt(csqv0) + sqrt(csqv1)) / (rho0 + rho1) * (rho1 - rho0);
// or delta p / (rho c) : Asay&Shahinpoor
up1 = up0 + upmult * dup;

tau1 = mat->stress(st1,gradu);

if (verbose > 0)
      cout << "   up    = " << up1 << endl
           << "   tau   = " << tau1 << endl
           << "   csqv  = " << csqv1 << endl
           << "   state = " << *st1 << endl;

mat->delete_state(sth); mat->delete_state(stdot);
}

void compress(
   const int verbose,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const double up0, const double upmult,
   const double comp,
   const double epsdot,
   mat_type::state *st1,
   Matrix3d_symm_voigt &tau1,
   double &up1
) const
{
if (verbose > 0) cout << "isentrope.compress: st0=" << *st0 << ", up0=" << up0
   << ", comp=" << comp << ", epsdot=" << epsdot << endl;

double dcomp1;
int compfac;
if (comp > 1.0) {
   dcomp1 = 1.0 + dcomp;
   compfac = 1;
} else {
   dcomp1 = 1.0 - dcomp;
   compfac = -1;
}

mat_type::state *st2 = mat->new_state();
double up2;
mat->copy(st0,st1);
up1 = up0;
double tcomp = 1.0;
while (tcomp * compfac < comp * compfac) {
   double rcomp = comp / tcomp;
   if (rcomp * compfac > dcomp1 * compfac) rcomp = dcomp1;
   compress_step(verbose-1,matname,mat,st1,up1,upmult,rcomp,epsdot,
      st2,tau1,up2);
   tcomp = tcomp * rcomp;
   mat->copy(st2,st1);
   up1 = up2;
   if (verbose > 0)
      cout << " up=" << up1 << " tau=" << tau1 << " state=" << *st1 << endl;
}
mat->delete_state(st2);
}

void write_isentrope(
   const int verbose,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const double up0, const double upmult,
   const double epsdot
) const
{
cout << "# isentrope compressing along x\n";
double comp1 = 1.0;
double comp2;
int ncomp;
cin >> comp2 >> ncomp;

double rho0 = mat->mass_density(st0);
double e = mat->e(st0);
double p = mat->p(st0);
double t = mat->t(st0);
double csqv = mat->csqv(st0);
double cv = mat->cv(st0);
double c = sqrt(csqv);
Matrix3d gradu; gradu.Fill(0.0);
Matrix3d_symm_voigt tau(mat->stress(st0,gradu));

cout << "# rho v/v0 up e tau T csqv cv p	state\n"
     << rho0 << ' ' << 1.0 << ' ' << up0 << ' ' << e << ' '
     << tau << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p << '\t'
     << *st0 << endl;

// loop over compressions, integrating state
mat_type::state *st1 = mat->new_state(); mat->copy(st0,st1);
mat_type::state *st2 = mat->new_state();
double up1 = up0;
double dcomp = (comp2 - comp1) / ncomp;
double up2, rho;
Matrix3d_symm_voigt tau2;
for (int i=1;i<=ncomp;i++) {
   double compold = comp1 + (i - 1) * dcomp;
   double compnew = comp1 + i * dcomp;
   double compfac = compnew / compold;
   compress(verbose-1, matname, mat, st1, up1, upmult, compfac, epsdot,
      st2, tau2, up2);

   rho = mat->mass_density(st2);
   e = mat->e(st2);
   p = mat->p(st2);
   t = mat->t(st2);
   cv = mat->cv(st2);
   csqv = mat->csqv(st2);

   if (verbose > 0)
      cout << "up= " << up2 << ", rho= " << rho << ", e= " << e
           << ", tau= " << tau2 << ", t= " << t << ", csqv= " << csqv
           << ", cv= " << cv << ", p= " << p
           << ", state= " << *st2 << endl;
   else
      cout << rho << ' ' << rho0 / rho << ' ' << up2 << ' ' << e
         << ' ' << tau2 << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p
         << '\t' << *st2 << endl;

   up1 = up2;
   mat->copy(st2,st1);
}

mat->delete_state(st1); mat->delete_state(st2);
}

void run_isentrope(const int verbose, const char *matname, const mat_type *mat)
{
double epsdot; cin >> epsdot;
cout << "# strain rate = " << epsdot << endl;

mat_type::state *st0 = mat->new_state(); cin >> *st0;

double up0,upmult; cin >> up0 >> upmult;

write_isentrope(verbose, matname, mat, st0, up0, upmult, epsdot);
}

double which_param(
   const char *name,
   const double up,
   const double comp, const double rho, const double e,
   const Matrix3d_symm_voigt &tau,
   const double p, const double t, const double csqv, const double cv
) const
{
   double param;
   if (!strcmp(name,"tau1")) param = tau[0];
   else if (!strcmp(name,"tau2")) param = tau[1];
   else if (!strcmp(name,"tau3")) param = tau[2];
   else if (!strcmp(name,"tau4")) param = tau[3];
   else if (!strcmp(name,"tau5")) param = tau[4];
   else if (!strcmp(name,"tau6")) param = tau[5];
   else if (!strcmp(name,"p")) param = p;
   else if (!strcmp(name,"T")) param = t;
   else if (!strcmp(name,"up")) param = up;
   else if (!strcmp(name,"e")) param = e;
   else if (!strcmp(name,"csq")) param = csqv;
   else if (!strcmp(name,"c")) param = sqrt(csqv);
   else if (!strcmp(name,"comp")) param = comp;
   else if (!strcmp(name,"rho")) param = rho;
   else {
      cerr << "parameter " << name << " not recognised!\n";
      exit(1);
   }
   return param;
}

int isentrope_state(
   const int verbose,
   const int output,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const double up0, const double upmult,
   const double epsdot,
   const int compdir,
   const char *testparam,
   const double testval,
   const double testtol,
   mat_type::state *str,
   double& upr,
   Matrix3d_symm_voigt &taur
) const
{
if (verbose > 0) cout << "isentrope along x\n";
double comp1 = 1.0;

double rho = mat->mass_density(st0), rho0 = rho;
double e = mat->e(st0);
double t = mat->t(st0);
double csqv = mat->csqv(st0);
double cv = mat->cv(st0);
double c = sqrt(csqv);
Matrix3d gradu; gradu.Fill(0.0);
Matrix3d_symm_voigt tau(mat->stress(st0,gradu));
double p = -trace(tau)/3;

double up = up0;

double comp = 1.0;
double param = which_param(testparam, up, comp, rho, e, tau, p, t, csqv, cv);
if (abs(param - testval) <= testtol) {
   mat->copy(st0,str);
   upr = up; taur = tau;
   return 1;
}

// figure out how to apply test: sign / direction of approach
int testmult; if (param < testval) testmult = 1; else testmult = -1;

if (output) cout << "isentrope along x:\n"
        << "# rho v/v0 up e tau T csqv cv p	state\n"
        << rho0 << ' ' << 1.0 << ' ' << up0 << ' ' << e << ' '
        << tau << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p << '\t'
        << *st0 << endl;

// loop over compressions, integrating state
mat_type::state *st1 = mat->new_state(); mat->copy(st0,st1);
mat_type::state *st2 = mat->new_state();
double up1 = up0;
double up2;
if (verbose > 0) cout << "bracketing...\n";
double compold = comp1, compnew;
double dcomp1 = 1.0 + dcomp; if (compdir != 1) dcomp1 = 1.0 / dcomp1;
do {
   compnew = compold * dcomp1;
   if (verbose > 0) cout << "compression " << compnew << " : ";
   compress(verbose-1, matname, mat, st1, up1, upmult, dcomp1, epsdot,
      st2, tau, up2);

   rho = mat->mass_density(st2);
   e = mat->e(st2);
   p = -trace(tau)/3;
   t = mat->t(st2);
   cv = mat->cv(st2);
   csqv = mat->csqv(st2);
   comp = rho / rho0;

   if (verbose > 0)
      cout << "up= " << up2 << ", rho= " << rho << ", e= " << e
           << ", tau= " << tau << ", t= " << t << ", csqv= " << csqv
           << ", cv= " << cv << ", p= " << p
           << ", state= " << *st2 << endl;

   param = which_param(testparam, up2, comp, rho, e, tau, p, t,
      csqv, cv);
   if (testmult * param < testmult * testval) {
      mat->copy(st2,st1);
      up1 = up2;
      compold = compnew;
      if (output) cout << rho << ' ' << rho0 / rho << ' ' << up2 << ' ' << e
         << ' ' << tau << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p
         << '\t' << *st2 << endl;
   }
} while (testmult * param < testmult * testval);

if (verbose > 0) cout << "bisecting...\n";
comp1 = 1.0; // relative to st1
double comp2 = dcomp1;
do {
   double compm=(comp1 + comp2) / 2;
   if (verbose > 0) cout << "trial compression " << compm << " : ";
   compress(verbose-1, matname, mat, st1, up1, upmult, compm, epsdot,
      st2, tau, up2);

   rho = mat->mass_density(st2);
   e = mat->e(st2);
   p = -trace(tau)/3;
   t = mat->t(st2);
   cv = mat->cv(st2);
   csqv = mat->csqv(st2);
   comp = rho / rho0;

   if (verbose > 0)
      cout << "up= " << up2 << ", rho= " << rho << ", e= " << e
           << ", tau= " << tau << ", t= " << t << ", csqv= " << csqv
           << ", cv= " << cv << ", p= " << p
           << ", state= " << *st2 << endl;

   param = which_param(testparam, up2, comp, rho, e, tau, p, t,
      csqv, cv);

   if (testmult * param < testmult * testval) comp1 = compm;
   else comp2 = compm;
} while (abs(param - testval) > testtol);

if (output)
   cout << rho << ' ' << rho0 / rho << ' ' << up2 << ' ' << e
      << ' ' << tau << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p
      << '\t' << *st2 << endl;

mat->copy(st2,str);
upr = up2;
taur = tau;

mat->delete_state(st1); mat->delete_state(st2);

return 1;
}

};


==> software/genscalar/isochore.h <==
/*
	ISOCHORE: calculate isochore through a point
*/

class heatsolver: public Classio
{
public:
double deltae;

void Read(istream& s) { s >> deltae; }
void Write(ostream& s) const { s << deltae; }

void heat_step(
   const int verbose,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const double de,
   const double dedt,
   mat_type::state *st1
) const
{
if (verbose > 0) cout << "isochore.heat_step: st0=" << *st0
   << ", de=" << de << ", de/dt=" << dedt << endl;

mat->copy(st0,st1);
mat->add_thermal_energy(st1,de);
if (verbose > 0) cout << "after heating: st = " << *st1 << endl;

// internal evolution
double dt = de / dedt;
if (de < 0.0) dt = -dt;
if (verbose > 0) cout << "internal evolution dt=" << dt << endl;
mat->evolve_internal(st1,dt);
if (verbose > 0) cout << "after internal evolution: st = " << *st1 << endl;
}

void heat(
   const int verbose,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const double de,
   const double dedt,
   mat_type::state *st1
) const
{
if (verbose > 0) cout << "isochore.heat: st0=" << *st0
   << ", de=" << de << ", de/dt=" << dedt << endl;

double dcomp1;
int heatfac;
if (de > 0.0) heatfac = 1; else heatfac = -1;

mat_type::state *st2 = mat->new_state();
mat->copy(st0,st1);
double de_part = 0.0;
while (de_part * heatfac < de * heatfac) {
   double de_step = deltae * heatfac;
   if ((de_part + de_step) * heatfac > de * heatfac) de_step = de - de_part;
   heat_step(verbose-1,matname,mat,st1,de_step,dedt,st2);
   de_part = de_part + de_step;
   mat->copy(st2,st1);
   if (verbose > 0) cout << " state=" << *st1 << endl;
}
mat->delete_state(st2);
}

void write_isochore(
   const int verbose,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0
) const
{
cout << "isochore heating\n";
double dedt, de;
int ne;
cin >> dedt >> de >> ne;

double e = mat->e(st0);
double p = mat->p(st0);
double t = mat->t(st0);
double csqv = mat->csqv(st0);
double cv = mat->cv(st0);
double c = sqrt(csqv);
Matrix3d gradu; gradu.Fill(0.0);
Matrix3d_symm_voigt tau(mat->stress(st0,gradu));

if (verbose > 0) {
   cout << "# e tau T csqv cv p	state\n"
        << e << ' '
        << tau << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p << '\t'
        << *st0 << endl;
}

// loop over heating, integrating state
mat_type::state *st1 = mat->new_state(); mat->copy(st0,st1);
mat_type::state *st2 = mat->new_state();
double destep = de / ne;
for (int i=1;i<=ne;i++) {
   heat(verbose-1, matname, mat, st1, destep, dedt, st2);

   e = mat->e(st2);
   p = mat->p(st2);
   t = mat->t(st2);
   cv = mat->cv(st2);
   csqv = mat->csqv(st2);
   tau = mat->stress(st2,gradu);

   if (verbose > 0)
      cout << "e= " << e
           << ", tau= " << tau << ", t= " << t << ", csqv= " << csqv
           << ", cv= " << cv << ", p= " << p
           << ", state= " << *st2 << endl;
   else
      cout << e
         << ' ' << tau << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p
         << '\t' << *st2 << endl;

   mat->copy(st2,st1);
}

mat->delete_state(st1); mat->delete_state(st2);
}

void run_isochore(const int verbose, const char *matname, const mat_type *mat)
{
mat_type::state *st0 = mat->new_state(); cin >> *st0;
write_isochore(verbose, matname, mat, st0);
}

double which_param(
   const char *name,
   const double e, const Matrix3d_symm_voigt &tau,
   const double p, const double t, const double csqv, const double cv
) const
{
   double param;
   if (!strcmp(name,"tau1")) param = tau[0];
   else if (!strcmp(name,"tau2")) param = tau[1];
   else if (!strcmp(name,"tau3")) param = tau[2];
   else if (!strcmp(name,"tau4")) param = tau[3];
   else if (!strcmp(name,"tau5")) param = tau[4];
   else if (!strcmp(name,"tau6")) param = tau[5];
   else if (!strcmp(name,"p")) param = p;
   else if (!strcmp(name,"T")) param = t;
   else if (!strcmp(name,"e")) param = e;
   else if (!strcmp(name,"csq")) param = csqv;
   else if (!strcmp(name,"c")) param = sqrt(csqv);
   else {
      cerr << "parameter " << name << " not recognised!\n";
      exit(1);
   }
   return param;
}

int isochore_state(
   const int verbose,
   const int output,
   const char *matname,
   const mat_type *mat,
   const mat_type::state *st0,
   const double dedt,
   const int heatdir,
   const char *testparam,
   const double testval,
   const double testtol,
   mat_type::state *str
) const
{
if (verbose > 0) cout << "isochore\n";

double e = mat->e(st0);
double t = mat->t(st0);
double csqv = mat->csqv(st0);
double cv = mat->cv(st0);
double c = sqrt(csqv);
Matrix3d gradu; gradu.Fill(0.0);
Matrix3d_symm_voigt tau(mat->stress(st0,gradu));
double p = -trace(tau)/3;

double param = which_param(testparam, e, tau, p, t, csqv, cv);
if (abs(param - testval) <= testtol) {
   mat->copy(st0,str);
   return 1;
}

// figure out how to apply test: sign / direction of approach
int testmult; if (param < testval) testmult = 1; else testmult = -1;

if (output) cout << "isochore:\n"
        << "# e tau T csqv cv p	state\n"
        << e << ' '
        << tau << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p << '\t'
        << *st0 << endl;

// loop over heating, integrating state
mat_type::state *st1 = mat->new_state(); mat->copy(st0,st1);
mat_type::state *st2 = mat->new_state();
if (verbose > 0) cout << "bracketing...\n";
double de;
if (heatdir > 0.0) de = deltae; else de = -deltae;
do {
   if (verbose > 0) cout << "heating by " << de << " : ";
   heat(verbose-1, matname, mat, st1, de, dedt, st2);

   e = mat->e(st2);
   p = -trace(tau)/3;
   t = mat->t(st2);
   cv = mat->cv(st2);
   csqv = mat->csqv(st2);
   tau = mat->stress(st2,gradu);

   if (verbose > 0)
      cout << "e= " << e
           << ", tau= " << tau << ", t= " << t << ", csqv= " << csqv
           << ", cv= " << cv << ", p= " << p
           << ", state= " << *st2 << endl;

   param = which_param(testparam, e, tau, p, t, csqv, cv);
   if (testmult * param < testmult * testval) {
      mat->copy(st2,st1);
      if (output) cout << e
         << ' ' << tau << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p
         << '\t' << *st2 << endl;
   }
} while (testmult * param < testmult * testval);

if (verbose > 0) cout << "bisecting...\n";
do {
   de = de/2;
   if (verbose > 0) cout << "trial heating " << de << " : ";
   heat(verbose-1, matname, mat, st1, de, dedt, st2);

   e = mat->e(st2);
   p = -trace(tau)/3;
   t = mat->t(st2);
   cv = mat->cv(st2);
   csqv = mat->csqv(st2);
   tau = mat->stress(st2,gradu);

   if (verbose > 0)
      cout << "e= " << e
           << ", tau= " << tau << ", t= " << t << ", csqv= " << csqv
           << ", cv= " << cv << ", p= " << p
           << ", state= " << *st2 << endl;

   param = which_param(testparam, e, tau, p, t, csqv, cv);

   if (testmult * param < testmult * testval) mat->copy(st2,st1);
} while (abs(param - testval) > testtol);

if (output)
   cout << e
      << ' ' << tau << ' ' << t << ' ' << csqv << ' ' << cv << ' ' << p
      << '\t' << *st2 << endl;

mat->copy(st2,str);

mat->delete_state(st1); mat->delete_state(st2);

return 1;
}

};


==> software/genscalar/planar.h <==
// planar shock interactions

class region: public Classio
{
public:
mat_type *mat;
mat_type::state *st;
double up;

void Read(istream& s) { polyerror(); }
void Read(istream& s, Named_array<mat_type *> &mats)
{
   char name[80]; s >> name;
   mat = mats[name];
   st = mat->new_state();
   s >> *st >> up;
}
void Write(ostream& s) const { s << *st << ' ' << up; }

region() { }
void duplicate(const region& r)
{
mat = r.mat;
st = mat->new_state(); mat->copy(r.st,st);
up = r.up;
}
region(const region& r) { duplicate(r); }
~region() { mat->delete_state(st); }

region& operator=(const region& r)
{
mat = r.mat;
mat->copy(r.st,st);
up = r.up;
}

double taun(const mat_type::state *st) const
{
Matrix3d gradu; gradu.Fill(0.0);
Matrix3d_symm_voigt tau(mat->stress(st,gradu));
return tau[0]; 
}

void writeconds(ostream& s) const
{
Matrix3d gradu; gradu.Fill(0.0);
Matrix3d_symm_voigt tau(mat->stress(st,gradu));
double t = mat->t(st);
double csqv = mat->csqv(st);
s << *st << ' ' << up << ' ' << tau << ' ' << t << ' ' << csqv;
}
};

class planar_interface: public Classio
{
public:
double dcomp; // fractional compression increment in solution finder
double utol, stol; // solution tolerance: vel, stress
double epscomp; // underflow test for fractional compression

void Read(istream& s) { s >> dcomp >> utol >> stol >> epscomp; }
void Write (ostream& s) const
{ s << dcomp << ' ' << utol << ' ' << stol << ' ' << epscomp; }

int hugoniot(
   const int verbose,
   const region& r0,
   const region& r1guess,
   const double comp,
   const int idir,
   const double epsdot,
   region& r1,
   double& us
) const
{
Matrix3d gradu; gradu.Fill(0.0);
Matrix3d_symm_voigt tau0(r0.mat->stress(r0.st,gradu));
double usoffs = 0.0; // us wrt moving material
Matrix3d_symm_voigt tau1;
return thehugsolver.compress(
   verbose-1, "planar.hugoniot material", r0.mat, r0.st, tau0,
   r1guess.st, comp, epsdot,
   usoffs, (double) idir, r0.up, (double) idir,
   r1.st, r1.up, us, tau1
);
}

int isentrope(
   const int verbose,
   const region& r0,
   const double comp,
   const int idir,
   const double epsdot,
   region& r1
) const
{
Matrix3d_symm_voigt tau1;
theisensolver.compress(
   verbose-1, "planar.isentrope material", r0.mat, r0.st, 
   r0.up, (double) idir, comp, epsdot,
   r1.st, tau1, r1.up
);
return 1;
}

int foundit(
   const double taunl, const double upl,
   const double taunr, const double upr
) const
{ return (abs(taunl-taunr) <= stol && abs(upl-upr) <= utol); }

int twowave(
   const int verbose,
   const region l, const region r, const double epsdot,
   region& lwave, region& rwave, double& tauprime
) const
{
// starting conditions
double upl = l.up, taul = -l.taun(l.st);
double upr = r.up, taur = -r.taun(r.st);

double lus, rus;

// already a solution?
if (foundit(taul, upl, taur, upr)) {
   cout << "# starting conditions are a solution\n";
   lwave = l; rwave = r;
   return 1;
}

// two shocks?
if (twoshock(verbose,l,r,epsdot,lwave,lus,rwave,rus,tauprime)) {
   cout << "# two-shock, us " << lus << " and " << rus << endl;
   return 2;
}

// L rarefaction, R shock?
if (relshock(verbose,1,l,r,epsdot,lwave,rwave,rus,tauprime)) {
   cout << "# release-shock, us " << rus << endl;
   return 3;
}

// L shock, R rarefaction?
if (relshock(verbose,0,r,l,epsdot,rwave,lwave,lus,tauprime)) {
   cout << "# release-shock, us " << lus << endl;
   return 4;
}

// two rarefactions?
cout << "Two rarefactions not tested!\n";
return 0;
}

int twoshock(
   const int verbose,
   const region& l, const region& r, const double epsdot,
   region& lshock, double &lus, region& rshock, double &rus, double &taushock
) const
{
if (verbose > 0) cout << "two-shock:\n"
   << "start: left " << l << ", right " << r << endl;

// starting conditions
region l1(l), r1(r);
double upl1 = l1.up, taul1 = -l1.taun(l1.st);
double upr1 = r1.up, taur1 = -r1.taun(r1.st);
if (verbose > 0) cout << "copied: left " << l1 << ' ' << taul1
                           << ", right " << r1 << ' ' << taur1 << endl;

if (upl1 < upr1) return 0; // no shock soln possible

double dcomp1 = dcomp, mul = 1.0 + dcomp1, mur = 1.0 + dcomp1;
region l2(l), r2(r);
if (!hugoniot(verbose,l,l1,mul,-1,epsdot,l2,lus) || 
    !hugoniot(verbose,r,r1,mur,1,epsdot,r2,rus)) return 0;
double upl2 = l2.up, taul2 = -l2.taun(l2.st);
double upr2 = r2.up, taur2 = -r2.taun(r2.st);
if (verbose > 0) cout << "first elevated: left " << l2 << ' ' << taul2
                                   << ", right " << r2 << ' ' << taur2 << endl;

int firstl = 1, firstr = 1; // flag that still on first segment of Hugoniot

// search for bracket
while (!foundit(taul2, upl2, taur2, upr2)) { // found solution?
   if (upl2 < upr2) { // up crossed?
      // taun not crossed? - no solution
      if ((taul2 < taur1 && firstr) || (taur2 < taul1 && firstl)) return 0;

      // refine step and calculate new limits
      dcomp1 = dcomp1 / 2;
      if (dcomp1 < epscomp) {
         cout << "twoshock: compression underflow!\n";
         lshock = l2; rshock = r2;
         return 1;
      }
      mul = mul - dcomp1;
      mur = mur - dcomp1;
      if (!hugoniot(verbose,l,l1,mul,-1,epsdot,l2,lus) || 
          !hugoniot(verbose,r,r1,mur,1,epsdot,r2,rus)) return 0;
      upl2 = l2.up; taul2 = -l2.taun(l2.st);
      upr2 = r2.up; taur2 = -r2.taun(r2.st);
      if (verbose > 0) cout << "backstep: left " << l2 << ' ' << taul2
                                   << ", right " << r2 << ' ' << taur2 << endl;
   } else {
      // which has lower normal stress? new Hugoniot point for that side
      if (taul2 < taur2) {
         firstl = 0;
         l1 = l2; upl1 = upl2; taul1 = taul2;
         mul = mul + dcomp1;
         if (!hugoniot(verbose,l,l1,mul,-1,epsdot,l2,lus)) return 0;
         upl2 = l2.up; taul2 = -l2.taun(l2.st);
         if (verbose > 0) cout << "left up: " << l2 << ' ' << taul2 << endl;
      } else {
         firstr = 0;
         r1 = r2; upr1 = upr2; taur1 = taur2;
         mur = mur + dcomp1;
         if (!hugoniot(verbose,r,r1,mur,1,epsdot,r2,rus)) return 0;
         upr2 = r2.up; taur2 = -r2.taun(r2.st);
         if (verbose > 0) cout << "right up: " << r2 << ' ' << taur2 << endl;
      }
   }
}
lshock = l2; rshock = r2;
taushock = -(taul2 + taur2) / 2;
return 1;
}

int relshock(
   const int verbose, const int leftrel,
   const region& r, const region& s, const double epsdot,
   region& rprime, region& sprime, double &sus, double &tauprime
) const
{
if (verbose > 0) cout << "release-shock:\n"
   << "start: releasing " << r << ", shocking " << s << endl;

// multiplier for rel-shock vs shock-rel
int rdir = -leftrel, sdir = -rdir;

// starting conditions
region r1(r), s1(s);
double upr1 = r1.up, taur1 = -r1.taun(r1.st);
double ups1 = s1.up, taus1 = -s1.taun(s1.st);
if (verbose > 0) cout << "copied: releasing " << r1 << ' ' << taur1
                             << ", shocking " << s1 << ' ' << taus1 << endl;

if (taur1 < taus1) return 0; // no soln possible

double dcomp1 = dcomp, mus = 1.0 + dcomp1;
region r2(r), s2(s);
if (!isentrope(verbose,r,1.0-dcomp1,rdir,epsdot,r2) || 
    !hugoniot(verbose,s,s1,mus,sdir,epsdot,s2,sus)) return 0;
double upr2 = r2.up, taur2 = -r2.taun(r2.st);
double ups2 = s2.up, taus2 = -s2.taun(s2.st);
if (verbose > 0) cout << "first modified: releasing " << r2 << ' ' << taur2
                                   << ", shocking " << s2 << ' ' << taus2 << endl;

int firstr = 1, firsts = 1; // flag that still on first segment

// search for bracket
while (!foundit(taur2, upr2, taus2, ups2)) { // found solution?
   if (taur2 < taus2) { // tau crossed?
      // up not crossed? - no solution
      if ((upr2 * leftrel < ups1 * leftrel && firsts) ||
          (ups2 * leftrel < upr1 * leftrel && firstr)) return 0;

      // refine step and calculate new limits
      dcomp1 = dcomp1 / 2;
      if (dcomp1 < epscomp) {
         cout << "relshock: compression underflow!\n";
         rprime = r2; sprime = s2;
         return 1;
      }
      mus = mus - dcomp1;
      if (!isentrope(verbose,r1,1.0-dcomp1,rdir,epsdot,r2) || 
          !hugoniot(verbose,s,s1,mus,sdir,epsdot,s2,sus)) return 0;
      upr2 = r2.up; taur2 = -r2.taun(r2.st);
      ups2 = s2.up; taus2 = -s2.taun(s2.st);
      if (verbose > 0) cout << "backstep: releasing " << r2 << ' ' << taur2
                                   << ", shocking " << s2 << ' ' << taus2 << endl;
   } else {
      // which has lower up? new point for that side
      if (upr2 * leftrel < ups2 * leftrel) {
         firstr = 0;
         r1 = r2; upr1 = upr2; taur1 = taur2;
         if (!isentrope(verbose,r1,1.0-dcomp1,rdir,epsdot,r2)) return 0;
         upr2 = r2.up; taur2 = -r2.taun(r2.st);
         if (verbose > 0) cout << "releasing: " << r2 << ' ' << taur2 << endl;
      } else {
         firsts = 0;
         s1 = s2; ups1 = ups2; taus1 = taus2;
         mus = mus + dcomp1;
         if (!hugoniot(verbose,s,s1,mus,sdir,epsdot,s2,sus)) return 0;
         ups2 = s2.up; taus2 = -s2.taun(s2.st);
         if (verbose > 0) cout << "shocking: " << s2 << ' ' << taus2 << endl;
      }
   }
}
rprime = r2; sprime = s2;
tauprime = -(taur2 + taus2) / 2;
return 1;
}
};


==> software/matprops/ceos/ceos.h <==
// generic equation of state class
class ceos: public mat_type
{
   public:

   class state: public mat_type::state
   {
      public:

      // constituents
      double rho; // density
      double t; // temperature

      // create/initialise
      state(const double rhoreq = 0, const double treq = 0)
      { rho = rhoreq; t = treq; }

      // input and output
      void Read(istream& stream) { stream >> rho >> t; }
      void Write(ostream& stream) const { stream << rho << ' ' << t; }

      // arithmetic operators
      friend state operator*(const double a, const state& b)
      { return state(a * b.rho, a * b.t); }
      friend state operator+(const state& a, const state& b)
      { return state(a.rho + b.rho, a.t + b.t); }
      friend state operator/(const state& a, const double b)
      { return state(a.rho / b, a.t / b); }

      void scale(const double v) { (*this) = v * (*this); }
      void add(const state& st) { (*this) = st + (*this); }
      void null() { rho = 0.0; t = 0.0; }

      double mass_density() const { return rho; }
      int sane() const { return(rho >= 0.0 && t >= 0.0); }
   };

   // identity
   virtual const char* the_ceos_name() const = 0;

   // input and output (deferred to specific class)
   virtual void Read(istream& stream) = 0;
   virtual void Write(ostream& stream) const = 0;

   // input and output with type switch
   friend void Read_with_switch(istream& stream, ceos *(&instance));
   friend void Write_with_switch(ostream& stream, const ceos *instance)
   {
      stream << instance->the_ceos_name() << '\n';
      instance->Write(stream);
   }

   friend istream& operator>>(istream& stream, ceos *(&instance))
   { Read_with_switch(stream,instance); return stream; }
   friend ostream& operator<<(ostream& stream, const ceos *instance)
   { Write_with_switch(stream,instance); return stream; }

   // computations (deferred to specific class)
   virtual double p(const state& st) const = 0;
   virtual double dpdv(const state& st) const = 0;
   virtual double dpdt(const state& st) const = 0;
   virtual double cv(const state& st) const = 0;

   double mass_density(const state& st) const { return st.mass_density(); }

   double evolution_rate(const state& st) const { return 0.0; }
   void evolve_internal(state& st, const double dt) const { }

   // temperature
   double t(const state& st) const { return st.t; }
   double reaction_temperature(const state& st) const { return t(st); }

   // generic c^2 calculation
   virtual double csqv(const state& st) const
   {
      double v = 1.0 / st.rho;
//    return -pow(v,2) * (dpdv(st) - (st.t / cv(st)) * pow(dpdt(st),2)); // ???
      return pow(v,2) * (p(st) * dpdt(st) / cv(st) - dpdv(st));
   }

   // generic specific enthalpy
   virtual double h(const state& st) const
   { if (st.rho > 0.0) return e(st) + p(st) / st.rho; else return 0.0; }

   // specific entropy
   virtual double s(const state& st) const { polyerror(); return 0.0; }

   // specific free energies
   virtual double e(const state& st) const { polyerror(); return 0.0; }
   virtual double f_helmholtz(const state& st) const
   { polyerror(); return 0.0; }
   virtual double f_gibbs(const state& st) const { polyerror(); return 0.0; }

   // add heat to state
   virtual void add_thermal_energy(state &st, const double de) const
// { st.t = st.t + de / cv(st); } // forward difference
   {
      state st1(st);
      st1.t = st1.t + 0.5 * de / cv(st); 
      st.t = st.t + de / cv(st1); // predictor - corrector
   }

   void statedot_mech(const state& st, const double divu, state& stdot) const
   {
      double pressure = p(st);
      stdot.rho = -st.rho * divu;
      if (st.rho > 0.0) stdot.t = -pressure * divu / (st.rho * cv(st));
      else stdot.t = 0.0;
   }

   // upwards interface for polymorphic materials
   static char* mat_name() { return "complete_eos"; } // type name
   state* get_state() const { return new state; }
   void remove_state(state* st) const { delete st; }
   void scale_state(state& st, const double v) const { st.scale(v); }
   void add_state(state& st, const state& dst) const { st.add(dst); }
   void null_state(state& st) const { st.null(); }
   void copy(const state& st0, state& st1) const { st1 = st0; }
#include "../polymat.h"
#include "../scalarmat.h"
};

#include "dttable.h"
#include "qh.h"
#include "safeceos.h"

// generic read with extra layer of pointering to satisfy C++ conventions
void Read_with_switch(istream& stream, ceos *(&instance))
{
   // read class name
   char type[80];
   stream >> type;

   // compare with specific class names, grabbing appropriate type
   if (!strcmp(type,dttable::ceos_name())) instance = new dttable;
   else if (!strcmp(type,vttable::ceos_name())) instance = new vttable;
   else if (!strcmp(type,ceos_sesame::ceos_name())) instance = new ceos_sesame;
   else if (!strcmp(type,qh::ceos_name())) instance = new qh;
   else if (!strcmp(type,safe_ceos::ceos_name())) instance = new safe_ceos;
   else { cerr << "Complete EOS type " << type << " not valid!\n"; exit(1); }

   // read data for specific class
   instance->Read(stream);
}


==> software/matprops/ceos/cold.h <==
// generic cold curve class
class cold_curve: public Classio
{
   public:

   // identity
   virtual const char* the_cold_curve_name() const = 0;

   // input and output (deferred to specific class)
   virtual void Read(istream& stream) = 0;
   virtual void Write(ostream& stream) const = 0;

   // input and output with type switch
   friend void Read_with_switch(istream& stream, cold_curve *(&instance));
   friend void Write_with_switch(ostream& stream, const cold_curve *instance)
   {
      stream << instance->the_cold_curve_name() << '\n';
      instance->Write(stream);
   }

   friend istream& operator>>(istream& stream, cold_curve *(&instance))
   { Read_with_switch(stream,instance); return stream; }
   friend ostream& operator<<(ostream& stream, const cold_curve *instance)
   { Write_with_switch(stream,instance); return stream; }

   // computations (deferred to specific class)
   virtual double e(const double rho) const = 0;
   virtual double p(const double rho) const = 0;
   virtual double dpdv(const double rho) const = 0;
};

#include "coldfn.h"
#include "murnaghan.h"
#include "rose.h"

// generic read with extra layer of pointering to satisfy C++ conventions
void Read_with_switch(istream& stream, cold_curve *(&instance))
{
   // read class name
   char type[80];
   stream >> type;

   // compare with specific class names, grabbing appropriate type
   if (!strcmp(type,coldfnv::cold_curve_name())) instance = new coldfnv;
   else if (!strcmp(type,coldfnd::cold_curve_name())) instance = new coldfnd;
   else if (!strcmp(type,murnaghan::cold_curve_name()))
      instance = new murnaghan;
   else if (!strcmp(type,rose::cold_curve_name())) instance = new rose;
   else { cerr << "Cold curve type " << type << " not valid!\n"; exit(1); }

   // read data for specific class
   instance->Read(stream);
}


==> software/matprops/ceos/coldfn.h <==
// cold curve: general 1D function

class coldfnv: public cold_curve
{
   // identity
   public:
   static char* cold_curve_name() { return "function_of_volume"; } // type name
   const char* the_cold_curve_name() const { return cold_curve_name(); }

   // constituents
   private:
   Realfunction1d *ev, *dev, *d2ev; // energy(v) and density derivatives

   public:

   // input and output
   void Read(istream& stream) { stream >> ev >> dev >> d2ev; }
   void Write(ostream& stream) const
   { stream << ev << endl << dev << endl << d2ev << endl; }

   // energy and pressure
   double e(const double rho) const
   { if (rho > 0.0) return (*ev)(1.0 / rho); else return 0.0; }
   double p(const double rho) const
   { if (rho > 0.0) return -(*dev)(1.0 / rho); else return 0.0; }
   double dpdv(const double rho) const
   { if (rho > 0.0) return -(*d2ev)(1.0 / rho); else return 0.0; }
};

class coldfnd: public cold_curve
{
   // identity
   public:
   static char* cold_curve_name() { return "function_of_density"; } // type name
   const char* the_cold_curve_name() const { return cold_curve_name(); }

   // constituents
   private:
   Realfunction1d *ed, *pd, *cd; // e(rho), p(rho), csqv(rho)

   public:

   // input and output
   void Read(istream& stream) { stream >> ed >> pd >> cd; }
   void Write(ostream& stream) const
   { stream << ed << endl << pd << endl << cd << endl; }

   // energy and pressure
   double e(const double rho) const { return (*ed)(rho); }
   double p(const double rho) const { return (*pd)(rho); }
   double dpdv(const double rho) const { return -pow(rho,2) * (*cd)(rho); }
};


==> software/matprops/ceos/dttable.h <==
// rho,T tabular EOS with linear interpolation
class dttable: public ceos
{
   // identity
   public:
   static char* ceos_name() { return "rho-T_table"; } // EOS type name
   const char* the_ceos_name() const { return ceos_name(); }

   // constituents
   private:
   int nd, nt;
   double *dtab; // density, increasing or decreasing with index
   double *ttab; // temperature, increasing with index
   double *etab; // specific internal energy
   double *ptab; // pressure

   public:

   // constructors and destructors
   void Create(const int ndreq = 0, const int& ntreq = 0) {
      nd = ndreq; nt = ntreq;
      if (nd > 0) dtab = new double[nd];
      if (nt > 0) ttab = new double[nt];
      if (nd * nt > 0) {
         etab = new double[nd * nt];
         ptab = new double[nd * nt];
      }
   }
   void Delete()
   {
      if (nd>0) delete[] dtab;
      if (nt>0) delete[] ttab;
      if (nd>0 && nt>0) delete[] etab,ptab;
   }
   dttable(const int ndreq = 0, const int ntreq = 0) { Create(ndreq,ntreq); }
   ~dttable() { Delete(); }

   // accessing 2D Arrays
   double& e(const int dindx, const int tindx) const
   { return etab[dindx + nd * tindx]; }
   double& p(const int dindx, const int tindx) const
   { return ptab[dindx + nd * tindx]; }
   double e(const int dcell, const double dfrac, const int tcell) const
   { return e(dcell,tcell) * (1.0-dfrac) + e(dcell+1,tcell) * dfrac; }

   // input and output
   void Read(istream& stream)
   {
      int ndreq, ntreq;
      stream >> ndreq >> ntreq;
      Create(ndreq,ntreq);
      int i, j;
      for (i=0;i<nd;i++) stream >> dtab[i];
      for (i=0;i<nt;i++) stream >> ttab[i];
      for (i=0;i<nd;i++) for (j=0;j<nt;j++) stream >> e(i,j);
      for (i=0;i<nd;i++) for (j=0;j<nt;j++) stream >> p(i,j);
   }
   void Write(ostream& stream) const
   {
      stream << nd << ' ' << nt << '\n';
      int i, j;
      for (i=0;i<nd;i++) stream << ' ' << dtab[i]; stream << '\n';
      for (i=0;i<nt;i++) stream << ' ' << ttab[i]; stream << '\n';
      for (i=0;i<nd;i++) {
         for (j=0;j<nt;j++) stream << ' ' << e(i,j); stream << '\n';
      }
      for (i=0;i<nd;i++) {
         for (j=0;j<nt;j++) stream << ' ' << p(i,j); stream << '\n';
      }
   }

   // pressure and derivatives
   void tabpos(const state& st, int& dcell, double& dfrac, int& tcell,
      double& tfrac) const
   {
      // check we're using a valid table
      assert (nd > 1 && nt > 1);

      // find d cell
      double dreq = st.rho;
      if (dtab[0] < dtab[nd-1])
         for (dcell=0;dcell<nd-2 && dtab[dcell+1] < dreq;dcell++);
      else
         for (dcell=0;dcell<nd-2 && dtab[dcell+1] >= dreq;dcell++);
      dfrac = (dreq - dtab[dcell]) / (dtab[dcell+1] - dtab[dcell]);

      // find t cell
      double treq = st.t;
      if (ttab[0] < ttab[nt-1])
         for (tcell=0;tcell<nt-2 && ttab[tcell+1] < treq;tcell++);
      else
         for (tcell=0;tcell<nt-2 && ttab[tcell+1] >= treq;tcell++);
      tfrac = (treq - ttab[tcell]) / (ttab[tcell+1] - ttab[tcell]);
   }
   double e(const state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      // do bilinear interpolation
      double e11 = e(dcell,tcell);
      double e12 = e(dcell,tcell+1);
      double e21 = e(dcell+1,tcell);
      double e22 = e(dcell+1,tcell+1);
      double ea1 = e11 * (1.0-dfrac) + e21 * dfrac;
      double ea2 = e12 * (1.0-dfrac) + e22 * dfrac;
      double e1a = e11 * (1.0-tfrac) + e12 * tfrac;
      double e2a = e21 * (1.0-tfrac) + e22 * tfrac;
      double ea = ea1 * (1.0-tfrac) + ea2 * tfrac;
      double eb = e1a * (1.0-dfrac) + e2a * dfrac;
      return (ea + eb)/2;
   }
   double cv(const state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      double de1 = e(dcell,tcell+1) - e(dcell,tcell);
      double de2 = e(dcell+1,tcell+1) - e(dcell+1,tcell);
      double de = de1 * (1.0-dfrac) + de2 * dfrac;
      double t1 = ttab[tcell];
      double t2 = ttab[tcell+1];
      return de / (t2 - t1);
   }
   double p(const state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      // do bilinear interpolation
      double p11 = p(dcell,tcell);
      double p12 = p(dcell,tcell+1);
      double p21 = p(dcell+1,tcell);
      double p22 = p(dcell+1,tcell+1);
      double pa1 = p11 * (1.0-dfrac) + p21 * dfrac;
      double pa2 = p12 * (1.0-dfrac) + p22 * dfrac;
      double p1a = p11 * (1.0-tfrac) + p12 * tfrac;
      double p2a = p21 * (1.0-tfrac) + p22 * tfrac;
      double pa = pa1 * (1.0-tfrac) + pa2 * tfrac;
      double pb = p1a * (1.0-dfrac) + p2a * dfrac;
      return (pa + pb)/2;
   }
   double dpdv(const state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      double dp1 = p(dcell+1,tcell) - p(dcell,tcell);
      double dp2 = p(dcell+1,tcell+1) - p(dcell,tcell+1);
      double dp = dp1 * (1.0-tfrac) + dp2 * tfrac;
      double v1 = 1.0/dtab[dcell];
      double v2 = 1.0/dtab[dcell+1];
      return dp / (v2 - v1);
   }
   double dpdt(const state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      double dp1 = p(dcell,tcell+1) - p(dcell,tcell);
      double dp2 = p(dcell+1,tcell+1) - p(dcell+1,tcell);
      double dp = dp1 * (1.0-dfrac) + dp2 * dfrac;
      double t1 = ttab[tcell];
      double t2 = ttab[tcell+1];
      return dp / (t2 - t1);
   }

   friend class vttable;
   friend class ceos_sesame;
};

// v,T tabular EOS with linear interpolation
class vttable: public dttable
{
   // identity
   public:
   static char* ceos_name() { return "v-T_table"; } // EOS type name
   const char* the_ceos_name() const { return ceos_name(); }

   // input and output
   void Read(istream& stream)
   {
      int ndreq, ntreq;
      stream >> ndreq >> ntreq;
      Create(ndreq,ntreq);
      int i, j;
      double v;
      for (i=0;i<nd;i++) { stream >> v; dtab[i] = 1.0 / v; }
      for (i=0;i<nt;i++) stream >> ttab[i];
      for (i=0;i<nd;i++) for (j=0;j<nt;j++) stream >> e(i,j);
      for (i=0;i<nd;i++) for (j=0;j<nt;j++) stream >> p(i,j);
   }
   void Write(ostream& stream) const
   {
      stream << nd << ' ' << nt << '\n';
      int i, j;
      for (i=0;i<nd;i++) stream << ' ' << (1.0 / dtab[i]); stream << '\n';
      for (i=0;i<nt;i++) stream << ' ' << ttab[i]; stream << '\n';
      for (i=0;i<nd;i++) {
         for (j=0;j<nt;j++) stream << ' ' << e(i,j); stream << '\n';
      }
      for (i=0;i<nd;i++) {
         for (j=0;j<nt;j++) stream << ' ' << p(i,j); stream << '\n';
      }
   }
};

// SESAME rho,T tabular EOS with linear interpolation, read along isotherms
class ceos_sesame: public dttable
{
   // identity
   public:
   static char* ceos_name() { return "sesame"; } // EOS type name
   const char* the_ceos_name() const { return ceos_name(); }

   // input and output
   void Read(istream& stream)
   {
      int ndreq, ntreq;
      stream >> ndreq >> ntreq;
      Create(ndreq,ntreq);
      int i, j;
      for (i=0;i<nd;i++) stream >> dtab[i];
      for (i=0;i<nt;i++) stream >> ttab[i];
      for (j=0;j<nt;j++) for (i=0;i<nd;i++) stream >> p(i,j);
      for (j=0;j<nt;j++) for (i=0;i<nd;i++) stream >> e(i,j);
   }
   void Write(ostream& stream) const
   {
      stream << nd << ' ' << nt << '\n';
      int i, j;
      for (i=0;i<nd;i++) stream << ' ' << dtab[i]; stream << '\n';
      for (i=0;i<nt;i++) stream << ' ' << ttab[i]; stream << '\n';
      for (j=0;j<nt;j++) {
         for (i=0;i<nd;i++) stream << ' ' << p(i,j); stream << '\n';
      }
      for (j=0;j<nt;j++) {
         for (i=0;i<nd;i++) stream << ' ' << e(i,j); stream << '\n';
      }
   }
};


==> software/matprops/ceos/murnaghan.h <==
// Murnaghan cold curve
class murnaghan: public cold_curve
{
   // identity
   public:
   static char* cold_curve_name() { return "murnaghan"; } // type name
   const char* the_cold_curve_name() const { return cold_curve_name(); }

   // constituents
   private: double k, n, rhoref, eref; // parameters

   public:

   // input and output
   void Read(istream& stream) { stream >> k >> n >> rhoref >> eref; }
   void Write(ostream& stream) const
   { stream << k << ' ' << n << ' ' << rhoref << ' ' << eref << '\n'; }

   // energy and pressure
   double e(const double rho) const
   { return (k/n) * (pow(rho,n-1.0) / ((n-1.0) * pow(rhoref,n)) + 1.0/rho)
      + eref; }
   double p(const double rho) const
   { return (k/n) * (pow(rho/rhoref,n) - 1.0); }
   double dpdrho(const double rho) const
   { return k * pow(rho/rhoref,n-1.0) / rhoref; }
   double dpdv(const double rho) const
   { return -pow(rho,2) * dpdrho(rho); }
};


==> software/matprops/ceos/perfgas.h <==
// perfect gas EOS
class ceos_pgas: public ceos
{
   // identity
   public:
   static char* ceos_name() { return "perfect_gas"; } // type name
   const char* the_ceos_name() const { return ceos_name(); }

   // constituents
   private: double gamma, cv; // parameters

   public:

   // input and output
   void Read(istream& stream) { stream >> gamma >> cv; }
   void Write(ostream& stream) const { stream << gamma << ' ' << cv << '\n'; }

   // pressure and derivatives
   double p(const state& st) const { return (gamma-1.0) * st.rho * st.e; }
   double dpdv(const state& st) const { return -st.rho * p(st); }
   double dpde(const state& st) const { return (gamma-1.0) * st.rho; }
};


==> software/matprops/ceos/qh.h <==
// quasiharmonic EOS

#include "cold.h"

class qh: public ceos
{
   // identity
   public:
   static char* ceos_name() { return "quasiharmonic"; } // type name
   const char* the_ceos_name() const { return ceos_name(); }

   private:
   class vib_mode: public Classio
   {
      public:
      Realfunction1d *wv, *dwvdv, *d2wvdv2;
      double degen;

      void Read(istream& s)
      { s >> wv >> dwvdv >> d2wvdv2 >> degen; }
      void Write(ostream& s) const
      { s << wv << endl << dwvdv << endl << d2wvdv2 << endl << degen << endl; }

      double e(const state& st, const double hbar, const double kB) const
      {
         double w; if (st.rho > 0.0) w = (*wv)(1.0 / st.rho); else w = 0.0;
         double wfac;         
         if (w > 0.0) {
            double beta = hbar * w / (kB * st.t), expfac = exp(beta);
            double n = 1.0 / (expfac - 1.0);
            wfac = beta * (n + 0.5);
         } else wfac = 0.5;
         return degen * wfac * kB * st.t;
      }
      double dedt(const state& st, const double hbar, const double kB) const
      {
         double w; if (st.rho > 0.0) w = (*wv)(1.0 / st.rho); else w = 0.0;
         double defac;         
         if (w > 0.0) {
            double beta = hbar * w / (kB * st.t), expfac = exp(beta);
            double n = 1.0 / (expfac - 1.0);
            defac = pow(beta * n, 2) * expfac;
         } else defac = 0.5;
         return degen * defac * kB;
      }
      double p(const state& st, const double hbar, const double kB) const
      {
         double w, dwdv;
         if (st.rho > 0.0) {
            double v = 1.0 / st.rho;
            w = (*wv)(v);
            dwdv = (*dwvdv)(v);
         } else { w = 0.0; dwdv = 0.0; }
         double dwfac;         
         if (w > 0.0) {
            double beta = hbar * w / (kB * st.t), expfac = exp(beta);
            double n = 1.0 / (expfac - 1.0);
            dwfac = hbar * dwdv * (n + 0.5);
         } else dwfac = 0.0; // check?
         return -degen * dwfac;
      }
      double dpdv(const state& st, const double hbar, const double kB) const
      {
         double w, dwdv, d2wdv2;
         if (st.rho > 0.0) {
            double v = 1.0 / st.rho;
            w = (*wv)(v);
            dwdv = (*dwvdv)(v);
            d2wdv2 = (*d2wvdv2)(v);
         } else { w = 0.0; dwdv = 0.0; d2wdv2 = 0.0; }
         double d2wfac;         
         if (w > 0.0) {
            double beta = hbar * w / (kB * st.t), expfac = exp(beta);
            double n = 1.0 / (expfac - 1.0);
            d2wfac = hbar *
               (d2wdv2 * (n + 0.5)
               - dwdv * pow(n,2) * expfac * beta / w);
         } else d2wfac = 0.0; // check?
         return -degen * d2wfac;
      }
      double dpdt(const state& st, const double hbar, const double kB) const
      {
         double w, dwdv, d2wdv2;
         if (st.rho > 0.0) {
            double v = 1.0 / st.rho;
            w = (*wv)(v);
            dwdv = (*dwvdv)(v);
         } else { w = 0.0; dwdv = 0.0; d2wdv2 = 0.0; }
         double dtfac;         
         if (w > 0.0) {
            double beta = hbar * w / (kB * st.t), expfac = exp(beta);
            double n = 1.0 / (expfac - 1.0);
            dtfac = -hbar * dwdv * pow(n,2) * expfac * pow(beta,2) / w;
         } else dtfac = 0.0; // check?
         return -degen * dtfac;
      }
   };

   // constituents
   private:
   cold_curve *c;
   Array<vib_mode> v;
   double mmolec; // molecular mass
   double hbar, kB; // hbar, k_B

   public:

   // input and output
   void Read(istream& stream) { stream >> c >> v >> mmolec >> hbar >> kB; }
   void Write(ostream& stream) const
   { stream << c << endl << v << endl
        << mmolec << ' ' << hbar << ' ' << kB << endl; }

   // state functions
   double e(const state& st) const
   {
      double cum = 0.0;
      for (int i=0;i<v.n;i++) cum = cum + v[i].e(st,hbar,kB);
      cum = cum / mmolec + c->e(st.rho);
      return cum;
   }
   double p(const state& st) const
   {
      double cum = 0.0;
      for (int i=0;i<v.n;i++) cum = cum + v[i].p(st,hbar,kB);
      cum = cum / mmolec + c->p(st.rho);
      return cum;
   }
   double dpdv(const state& st) const
   {
      double cum = 0.0;
      for (int i=0;i<v.n;i++) cum = cum + v[i].dpdv(st,hbar,kB);
      cum = cum / mmolec + c->dpdv(st.rho);
      return cum;
   }
   double dpdt(const state& st) const
   {
      double cum = 0.0;
      for (int i=0;i<v.n;i++) cum = cum + v[i].dpdt(st,hbar,kB);
      cum = cum / mmolec;
      return cum;
   }
   double cv(const state& st) const
   {
      double cum = 0.0;
      for (int i=0;i<v.n;i++) cum = cum + v[i].dedt(st,hbar,kB);
      cum = cum / mmolec;
      return cum;
   }
};


==> software/matprops/ceos/rose.h <==
// generalised Rose cold curve
class rose: public cold_curve
{
   // identity
   public:
   static char* cold_curve_name() { return "rose"; } // type name
   const char* the_cold_curve_name() const { return cold_curve_name(); }

   // constituents
   private:
   double b0, ecoh, rho0, m_at; // ecoh is specific binding energy
   double alpha;
   Polynomial phi1;

   // aux params calculated from set above
   double vews, rews;
   Polynomial dphi1, d2phi1;

   void setup()
   {
      vews = m_at / rho0;
      rews = pow(0.75 * vews / pi, 1.0 / 3.0);
      dphi1 = phi1.differentiate();
      d2phi1 = dphi1.differentiate();
   }

/*
   Standard Rose eqn:
   phi(a) = exp(-a) Pn(a) : Pn coeffs are -1.0 -1.0 0.0 -0.05
   i.e.
   alpha = 1.0
   polynomial = 4 -1.0 -1.0 0.0 -0.05
*/

   public:

   // input and output
   void Read(istream& stream)
   { stream >> b0 >> ecoh >> rho0 >> m_at >> alpha >> phi1; setup(); }
   void Write(ostream& stream) const
   {
      stream << b0 << ' ' << ecoh << ' ' << rho0 << ' ' << m_at << endl
             << alpha << phi1 << endl;
   }

   void calc_vars(
      const double rho,
      double& vws, double& rws, double& drwsdv, double& rrat,
      double& l, double& a
   ) const
   {
      vws = m_at / rho;
      rws = pow(0.75 * vws / pi, 1.0 / 3.0);
      drwsdv = m_at * rws / (3.0 * vws);
      rrat = rws / rews;
      l = sqrt(m_at * ecoh / (12 * pi * b0 * rews));
      a = (rws - rews) / l;
   }

   double phi(const double a) const { return exp(-alpha * a) * phi1(a); }
   double dphida(const double a) const
   { return -alpha * phi1(a) + exp(-alpha * a) * dphi1(a); }
   double d2phida2(const double a) const
   { return -alpha * dphida(a)
      + exp(-alpha * a) * (d2phi1(a) - alpha * dphi1(a)); }

   // energy and pressure
   double e(const double rho) const
   { 
      double vws, rws, drwsdv, rrat, l, a;
      calc_vars(rho, vws, rws, drwsdv, rrat, l, a);
      return ecoh * phi(a);
   }
   double p(const double rho) const
   { 
      double vws, rws, drwsdv, rrat, l, a;
      calc_vars(rho, vws, rws, drwsdv, rrat, l, a);
      double dadv = (1.0 / l + a / (2.0 * rws)) * drwsdv;
      return -ecoh * dphida(a) * dadv;
   }
   double dpdv(const double rho) const
   {
      double vws, rws, drwsdv, rrat, l, a;
      calc_vars(rho, vws, rws, drwsdv, rrat, l, a);
      double dadv = (1.0 / l + a / (2.0 * rws)) * drwsdv;
      double dldv = -l / (2.0 * rws);
      double d2rwsdv2 = (m_at / 3.0) * (drwsdv / vws - m_at * rws / vws);
      double d2adv2 = (1.0 / l + a / (2.0 * rws)) * d2rwsdv2
         + dadv * drwsdv / (2.0 * rws) - a * pow(drwsdv,2) / (2.0 * pow(rws,2))
         - dldv * drwsdv / pow(l,2);
      return -ecoh * (d2phida2(a) * dadv + dphida(a) * d2adv2);
   }
};


==> software/matprops/ceos/safeceos.h <==
class safe_ceos: public ceos
{
   // identity
   public:
   static char* ceos_name() { return "safe"; } // type name
   const char* the_ceos_name() const { return ceos_name(); }

   class limit: public Classio
   {
      public:
      enum { IGNORE, LIMIT, SET, ABORT } action;
      int factor;
      double testvalue, setvalue;
      void Read(istream& s)
      {
         char relname[80]; s >> relname;
         if (!strcmp(relname,"above")) factor = 1;
         else if (!strcmp(relname,"below")) factor = -1;
         else {
            cerr << "safe_ceos: relation " << relname << " not recognised!\n";
            exit(2);
         }

         s >> testvalue;

         char actname[80]; s >> actname;
         if (!strcmp(actname,"ignore")) action = IGNORE;
         else if (!strcmp(actname,"abort")) action = ABORT;
         else if (!strcmp(actname,"set")) {
            action = SET;
            s >> setvalue;
         } else if (!strcmp(actname,"limit")) action = LIMIT;
         else {
            cerr << "safe_mat: action " << actname << " not recognised!\n";
            exit(2);
         }
      }
      void Write(ostream& s) const
      {
         if (factor == 1) s << " above ";
         else if (factor == -1) s << " below ";
         else { cerr << "safe_mat: invalid factor! (code error)\n"; exit(3); }
         s << testvalue;
         if (action == IGNORE) s << " ignore\n";
         else if (action == LIMIT) s << " limit\n";
         else if (action == SET) s << " set " << setvalue << endl;
         else if (action == ABORT) s << " abort\n";
         else { cerr << "safe_mat: invalid action! (code error)\n"; exit(3); }
      }

      double apply(const double v) const
      {
         if (factor * v <= factor * testvalue) return v;
         if (action == IGNORE) return v;
         else if (action == LIMIT) return testvalue;
         else if (action == SET) return setvalue;
         else if (action == ABORT) {
            cerr << "safe_material: " << v; Write(cerr);
            exit(0);
         } else { cerr << "safe_mat: invalid action! (code error)\n"; exit(3); }
      }
   };

   Array<limit> rho_limit, p_limit, t_limit, csq_limit, cv_limit;
   ceos *m;

   // input and output
   void Read(istream& stream)
   {
      stream >> rho_limit >> p_limit >> t_limit >> csq_limit >> cv_limit;
      stream >> m;
   }
   void Write(ostream& stream) const
   {
      stream << rho_limit << endl
             << p_limit << endl << t_limit << endl
             << csq_limit << endl << cv_limit << endl;
      stream << m;
   }

   // EOS computations
   double mass_density(const state& st) const
   {
      double v = m->mass_density(st);
      for (int i=0;i<rho_limit.n;i++) v = rho_limit[i].apply(v);
      return v;
   }
   double e(const state& st) const { return m->e(st); }
   double p(const state& st) const
   {
      double v = m->p(st);
      for (int i=0;i<p_limit.n;i++) v = p_limit[i].apply(v);
      return v;
   }
   double t(const state& st) const
   {
      double v = m->t(st);
      for (int i=0;i<t_limit.n;i++) v = t_limit[i].apply(v);
      return v;
   }
   double reaction_temperature(const state& st) const
   {
      double v = m->reaction_temperature(st);
      for (int i=0;i<t_limit.n;i++) v = t_limit[i].apply(v);
      return v;
   }
   double cv(const state& st) const
   {
      double v = m->cv(st);
      for (int i=0;i<cv_limit.n;i++) v = cv_limit[i].apply(v);
      return v;
   }
   double csqv(const state& st) const
   {
      double v = m->csqv(st);
      for (int i=0;i<csq_limit.n;i++) v = csq_limit[i].apply(v);
      return v;
   }
   double dpdv(const state& st) const
   { return m->dpdv(st); }
   double dpdt(const state& st) const
   { return m->dpdt(st); }
};


==> software/matprops/eos/detab.h <==
#include <assert.h>

#include <array.h>

// rho,e tabular EOS with linear interpolation
class detab: public eos
{
   // identity
   public:
   static char* eos_name() { return "rho-e_table"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private:
   class statepoint: public Classio
   {
      public:
      double e, p, csq, t;
      void Read(istream& stream) { stream >> e >> p >> csq >> t; }
      void Write(ostream& stream) const
      { stream << e << ' ' << p << ' ' << csq << ' ' << t; }
   };
   class isochore: public Classio
   {
      public:
      double rho;
      Array<statepoint> st;
      void Read(istream& stream) { stream >> rho >> st; }
      void Write(ostream& stream) const { stream << rho << endl << st; }
   };
   Array<isochore> ich;

   public:

   // input and output
   void Read(istream& stream) { stream >> ich; }
   void Write(ostream& stream) const { stream << ich; }

   void which_isochore(const double d, int& ichidx, double& ichfrac) const
   {
      int i;
      for (i=ich.n-2;i>0;i--) if (ich[i].rho < d) break;
      ichidx = i;
      ichfrac = (d - ich[i].rho)/(ich[i+1].rho-ich[i].rho);
   }
   void which_e(const int ichidx, const double e, int& eidx, double& efrac)
   const
   {
      int i;
      for (i=ich[ichidx].st.n-2;i>0;i--) if (ich[ichidx].st[i].e < e) break;
      eidx = i;
      efrac = (e - ich[ichidx].st[i].e)
         /(ich[ichidx].st[i+1].e-ich[ichidx].st[i].e);
   }

   void which_cell(const eos::state& st, int& ic, double& fc,
      int& ie1, double& fe1, int& ie2, double& fe2) const
   {
      which_isochore(st.rho,ic,fc);
      which_e(ic,st.e,ie1,fe1);
      which_e(ic+1,st.e,ie1,fe1);
   }

   double p(const eos::state& st) const
   {
      // find position in table
      int ic; double fc;
      int ie1, ie2; double fe1, fe2;
      which_cell(st,ic,fc,ie1,fe1,ie2,fe2);

      // calculate pressure
      double p1 = (1.0-fe1) * ich[ic].st[ie1].p + fe1 * ich[ic].st[ie1+1].p;
      double p2 = (1.0-fe2) * ich[ic+1].st[ie2].p + fe2 * ich[ic+1].st[ie2+1].p;
      return (1.0-fc) * p1 + fc * p2;
   }
   double csqv(const eos::state& st) const
   {
      // find position in table
      int ic; double fc;
      int ie1, ie2; double fe1, fe2;
      which_cell(st,ic,fc,ie1,fe1,ie2,fe2);

      // calculate csqv
      double c1 = (1.0-fe1) * ich[ic].st[ie1].csq + fe1 * ich[ic].st[ie1+1].csq;
      double c2 = (1.0-fe2) * ich[ic+1].st[ie2].csq + fe2 * ich[ic+1].st[ie2+1].csq;
      return (1.0-fc) * c1 + fc * c2;
   }
   double t(const eos::state& st) const
   {
      // find position in table
      int ic; double fc;
      int ie1, ie2; double fe1, fe2;
      which_cell(st,ic,fc,ie1,fe1,ie2,fe2);

      // calculate t
      double t1 = (1.0-fe1) * ich[ic].st[ie1].t + fe1 * ich[ic].st[ie1+1].t;
      double t2 = (1.0-fe2) * ich[ic+1].st[ie2].t + fe2 * ich[ic+1].st[ie2+1].t;
      return (1.0-fc) * t1 + fc * t2;
   }
   double dpdv(const eos::state& st) const
   {
      // find position in table
      int ic; double fc;
      int ie1, ie2; double fe1, fe2;
      which_cell(st,ic,fc,ie1,fe1,ie2,fe2);

      // calculate pressure derivative
      double p1 = (1.0-fe1) * ich[ic].st[ie1].p + fe1 * ich[ic].st[ie1+1].p;
      double p2 = (1.0-fe2) * ich[ic+1].st[ie2].p + fe2 * ich[ic+1].st[ie2+1].p;
      return (p2 - p1) / (1.0/ich[ic+1].rho - 1.0/ich[ic].rho);
   }
   double dpde(const eos::state& st) const
   {
      // find position in table
      int ic; double fc;
      int ie1, ie2; double fe1, fe2;
      which_cell(st,ic,fc,ie1,fe1,ie2,fe2);

      // calculate pressure derivative
      double dpde1 = (ich[ic].st[ie1+1].p - ich[ic].st[ie1].p)
         /(ich[ic].st[ie1+1].e - ich[ic].st[ie1].e);
      double dpde2 = (ich[ic+1].st[ie2+1].p - ich[ic+1].st[ie2].p)
         /(ich[ic+1].st[ie2+1].e - ich[ic+1].st[ie2].e);
      return (1.0-fc) * dpde1 + fc * dpde2;
   }

   friend class vetab;

};

// v,e tabular EOS with linear interpolation
class vetab: public detab
{
   // identity
   public:
   static char* eos_name() { return "v-e_table"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // input and output
   void Read(istream& stream)
   { stream >> ich; for (int i=0;i<ich.n;i++) ich[i].rho = 1.0 / ich[i].rho; }
   void Write(ostream& stream) const
   {
      vetab tmp(*this);
      for (int i=0;i<ich.n;i++) tmp.ich[i].rho = 1.0 / ich[i].rho;
      stream << tmp.ich;
   }

};


==> software/matprops/eos/dttab.h <==
#include <assert.h>

// rho,T tabular EOS with linear interpolation
class dttab: public eos
{
   // identity
   public:
   static char* eos_name() { return "rho-T_table"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private:
   int nd, nt;
   double *dtab; // density, increasing or decreasing with index
   double *ttab; // temperature, increasing with index
   double *etab; // specific internal energy
   double *ptab; // pressure

   public:

   // constructors and destructors
   void Create(const int ndreq = 0, const int& ntreq = 0) {
      nd = ndreq; nt = ntreq;
      if (nd > 0) dtab = new double[nd];
      if (nt > 0) ttab = new double[nt];
      if (nd * nt > 0) {
         etab = new double[nd * nt];
         ptab = new double[nd * nt];
      }
   }
   void Delete()
   {
      if (nd>0) delete[] dtab;
      if (nt>0) delete[] ttab;
      if (nd>0 && nt>0) delete[] etab,ptab;
   }
   dttab(const int ndreq = 0, const int ntreq = 0) { Create(ndreq,ntreq); }
   ~dttab() { Delete(); }

   // accessing 2D Arrays
   double& e(const int dindx, const int tindx) const
   { return etab[dindx + nd * tindx]; }
   double& p(const int dindx, const int tindx) const
   { return ptab[dindx + nd * tindx]; }
   double e(const int dcell, const double dfrac, const int tcell) const
   { return e(dcell,tcell) * (1.0-dfrac) + e(dcell+1,tcell) * dfrac; }

   // input and output
   void Read(istream& stream)
   {
      int ndreq, ntreq;
      stream >> ndreq >> ntreq;
      Create(ndreq,ntreq);
      int i, j;
      for (i=0;i<nd;i++) stream >> dtab[i];
      for (i=0;i<nt;i++) stream >> ttab[i];
      for (i=0;i<nd;i++) for (j=0;j<nt;j++) stream >> e(i,j);
      for (i=0;i<nd;i++) for (j=0;j<nt;j++) stream >> p(i,j);
   }
   void Write(ostream& stream) const
   {
      stream << nd << ' ' << nt << '\n';
      int i, j;
      for (i=0;i<nd;i++) stream << ' ' << dtab[i]; stream << '\n';
      for (i=0;i<nt;i++) stream << ' ' << ttab[i]; stream << '\n';
      for (i=0;i<nd;i++) {
         for (j=0;j<nt;j++) stream << ' ' << e(i,j); stream << '\n';
      }
      for (i=0;i<nd;i++) {
         for (j=0;j<nt;j++) stream << ' ' << p(i,j); stream << '\n';
      }
   }

   // pressure and derivatives
   void tabpos(const eos::state& st, int& dcell, double& dfrac, int& tcell,
      double& tfrac) const
   {
      // check we're using a valid table
      assert (nd > 1 && nt > 1);

      // find d cell
      double dreq = st.rho;
      if (dtab[0] < dtab[nd-1])
         for (dcell=0;dcell<nd-2 && dtab[dcell+1] < dreq;dcell++);
      else
         for (dcell=0;dcell<nd-2 && dtab[dcell+1] >= dreq;dcell++);
      dfrac = (dreq - dtab[dcell]) / (dtab[dcell+1] - dtab[dcell]);

      // find t cell
      double ereq = st.e;
      for (tcell=0;tcell<nt-2 && e(dcell,dfrac,tcell+1) < ereq;tcell++);
/*
cout << "ereq = " << ereq << endl;
cout << "e range " << e(dcell,dfrac,0) << " to " << e(dcell,dfrac,nt-1) << endl;
      if (ereq < e(dcell,dfrac,0)) { tcell = 0; cout << "cell 0\n"; }
      else if (ereq >= e(dcell,dfrac,nt-1)) { tcell = nt-2; cout << "cell " << tcell << endl; }
      else {
         tcell = 0;
         while (tcell < nt-2 && !(e(dcell,dfrac,tcell) <= ereq &&
                                  e(dcell,dfrac,tcell+1) > ereq)) {
            tcell++;
            cout << tcell << ' ' << e(dcell,dfrac,tcell) << ' ' << e(dcell,dfrac,tcell+1) << endl;
         }
cout << "cell " << tcell << endl;
      }
*/
      tfrac = (ereq - e(dcell,dfrac,tcell))
            / (e(dcell,dfrac,tcell+1) - e(dcell,dfrac,tcell));
// cout << "tfrac = " << tfrac << endl;
   }
   double p(const eos::state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      // do bilinear interpolation
      double p11 = p(dcell,tcell);
      double p12 = p(dcell,tcell+1);
      double p21 = p(dcell+1,tcell);
      double p22 = p(dcell+1,tcell+1);
      double pa1 = p11 * (1.0-dfrac) + p21 * dfrac;
      double pa2 = p12 * (1.0-dfrac) + p22 * dfrac;
      double p1a = p11 * (1.0-tfrac) + p12 * tfrac;
      double p2a = p21 * (1.0-tfrac) + p22 * tfrac;
      double pa = pa1 * (1.0-tfrac) + pa2 * tfrac;
      double pb = p1a * (1.0-dfrac) + p2a * dfrac;
      return (pa + pb)/2;
   }
   double dpdv(const eos::state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      double dp1 = p(dcell+1,tcell) - p(dcell,tcell);
      double dp2 = p(dcell+1,tcell+1) - p(dcell,tcell+1);
      double dp = dp1 * (1.0-tfrac) + dp2 * tfrac;
      double v1 = 1.0/dtab[dcell];
      double v2 = 1.0/dtab[dcell+1];
      return dp / (v2 - v1);
   }
   double dpde(const eos::state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      double pa1 = p(dcell,tcell) * (1.0-dfrac) + p(dcell+1,tcell) * dfrac;
      double pa2 = p(dcell,tcell+1) * (1.0-dfrac) + p(dcell+1,tcell+1) * dfrac;
      double ea1 = e(dcell,tcell) * (1.0-dfrac) + e(dcell+1,tcell) * dfrac;
      double ea2 = e(dcell,tcell+1) * (1.0-dfrac) + e(dcell+1,tcell+1) * dfrac;
      return (pa2-pa1)/(ea2-ea1);
   }
   double t(const eos::state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      return ttab[tcell] + tfrac * (ttab[tcell+1] - ttab[tcell]);
   }
   double cv(const eos::state& st) const
   {
      // find position in table
      int dcell; double dfrac;
      int tcell; double tfrac;
      tabpos(st,dcell,dfrac,tcell,tfrac);

      double t1 = ttab[tcell];
      double t2 = ttab[tcell+1];
      double ea1 = e(dcell,tcell) * (1.0-dfrac) + e(dcell+1,tcell) * dfrac;
      double ea2 = e(dcell,tcell+1) * (1.0-dfrac) + e(dcell+1,tcell+1) * dfrac;
      return (ea2-ea1)/(t2-t1);
   }

   friend class vttab;
   friend class sesame;

};

// v,T tabular EOS with linear interpolation
class vttab: public dttab
{
   // identity
   public:
   static char* eos_name() { return "v-T_table"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // input and output
   void Read(istream& stream)
   {
      int ndreq, ntreq;
      stream >> ndreq >> ntreq;
      Create(ndreq,ntreq);
      int i, j;
      double v;
      for (i=0;i<nd;i++) { stream >> v; dtab[i] = 1.0 / v; }
      for (i=0;i<nt;i++) stream >> ttab[i];
      for (i=0;i<nd;i++) for (j=0;j<nt;j++) stream >> e(i,j);
      for (i=0;i<nd;i++) for (j=0;j<nt;j++) stream >> p(i,j);
   }
   void Write(ostream& stream) const
   {
      stream << nd << ' ' << nt << '\n';
      int i, j;
      for (i=0;i<nd;i++) stream << ' ' << (1.0 / dtab[i]); stream << '\n';
      for (i=0;i<nt;i++) stream << ' ' << ttab[i]; stream << '\n';
      for (i=0;i<nd;i++) {
         for (j=0;j<nt;j++) stream << ' ' << e(i,j); stream << '\n';
      }
      for (i=0;i<nd;i++) {
         for (j=0;j<nt;j++) stream << ' ' << p(i,j); stream << '\n';
      }
   }

};

// SESAME rho,T tabular EOS with linear interpolation, read along isotherms
class sesame: public dttab
{
   // identity
   public:
   static char* eos_name() { return "sesame"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // input and output
   void Read(istream& stream)
   {
      int ndreq, ntreq;
      stream >> ndreq >> ntreq;
      Create(ndreq,ntreq);
      int i, j;
      for (i=0;i<nd;i++) stream >> dtab[i];
      for (i=0;i<nt;i++) stream >> ttab[i];
      for (j=0;j<nt;j++) for (i=0;i<nd;i++) stream >> p(i,j);
      for (j=0;j<nt;j++) for (i=0;i<nd;i++) stream >> e(i,j);
   }
   void Write(ostream& stream) const
   {
      stream << nd << ' ' << nt << '\n';
      int i, j;
      for (i=0;i<nd;i++) stream << ' ' << dtab[i]; stream << '\n';
      for (i=0;i<nt;i++) stream << ' ' << ttab[i]; stream << '\n';
      for (j=0;j<nt;j++) {
         for (i=0;i<nd;i++) stream << ' ' << p(i,j); stream << '\n';
      }
      for (j=0;j<nt;j++) {
         for (i=0;i<nd;i++) stream << ' ' << e(i,j); stream << '\n';
      }
   }

};


==> software/matprops/eos/eos.h <==
// generic equation of state class
class eos: public mat_type
{
   public:

   class state: public mat_type::state
   {
      public:

      // constituents
      double rho; // density
      double e; // specific internal energy

      // create/initialise
      state(const double rhoreq = 0, const double ereq = 0)
      { rho = rhoreq; e = ereq; }

      // input and output
      void Read(istream& stream) { stream >> rho >> e; }
      void Write(ostream& stream) const { stream << rho << ' ' << e; }

      // arithmetic operators
      friend state operator*(const double a, const state& b)
      { return state(a * b.rho, a * b.e); }
      friend state operator+(const state& a, const state& b)
      { return state(a.rho + b.rho, a.e + b.e); }
      friend state operator/(const state& a, const double b)
      { return state(a.rho / b, a.e / b); }

      void scale(const double v) { (*this) = v * (*this); }
      void add(const state& st) { (*this) = st + (*this); }
      void null() { rho = 0.0; e = 0.0; }

      double mass_density() const { return rho; }
      void add_thermal_energy(const double de) { e = e + de; }

      int sane() const { return(rho >= 0.0); }
   };

   // identity
   virtual const char* the_eos_name() const = 0;

   // input and output (deferred to specific class)
   virtual void Read(istream& stream) = 0;
   virtual void Write(ostream& stream) const = 0;

   // input and output with type switch
   friend void Read_with_switch(istream& stream, eos *(&instance));
   friend void Write_with_switch(ostream& stream, const eos *instance)
   {
      stream << instance->the_eos_name() << '\n';
      instance->Write(stream);
//    stream << instance->st0;
   }

   friend istream& operator>>(istream& stream, eos *(&instance))
   { Read_with_switch(stream,instance); return stream; }
   friend ostream& operator<<(ostream& stream, const eos *instance)
   { Write_with_switch(stream,instance); return stream; }

   double mass_density(const state& st) const { return st.mass_density(); }

   double evolution_rate(const state& st) const { return 0.0; }
   void evolve_internal(state& st, const double dt) const { };

   // computations (deferred to specific class)
   virtual double p(const state& st) const = 0;
   virtual double dpdv(const state& st) const = 0;
   virtual double dpde(const state& st) const = 0;

   // generic temperature and heat capacity
   virtual double t(const state& st) const { return -1.0; }
   double reaction_temperature(const state& st) const { return t(st); }
   virtual double cv(const state& st) const { return -1.0; }

   // generic c^2 calculation
   virtual double csqv(const state& st) const
   {
      double v = 1.0 / st.rho;
      return pow(v,2) * (p(st) * dpde(st) - dpdv(st));
   }

   // generic specific enthalpy
   virtual double h(const state& st) const
   { if (st.rho > 0.0) return st.e + p(st) / st.rho; else return 0.0; }

   // specific entropy
   virtual double s(const state& st) const { polyerror(); return 0.0; }

   // specific free energies
   double e(const state& st) const { return st.e; }
   virtual double f_helmholtz(const state& st) const
   { polyerror(); return 0.0; }
   virtual double f_gibbs(const state& st) const { polyerror(); return 0.0; }

   void add_thermal_energy(state& st, const double de) const
   { st.add_thermal_energy(de); }

   void statedot_mech(const state& st, const double divu, state& stdot) const
   {
      double pressure = p(st);
      stdot.rho = -st.rho * divu;
      if (st.rho > 0.0) stdot.e = -pressure * divu / st.rho; else stdot.e = 0.0;
   }

   // upwards interface for polymorphic materials
   static char* mat_name() { return "eos"; } // type name
   state* get_state() const { return new state; }
   void remove_state(state* st) const { delete st; }
   void scale_state(state& st, const double v) const { st.scale(v); }
   void add_state(state& st, const state& dst) const { st.add(dst); }
   void null_state(state& st) const { st.null(); }
   void copy(const state& st0, state& st1) const { st1 = st0; }
#include "../scalarmat.h"
#include "../polymat.h"
};

#include "p_app.h"
#include "pgas.h"
#include "polytrop.h"
#include "grun3.h"
#include "poly.h"
#include "dttab.h"
#include "jwl.h"
#include "jwlt.h"
#include "jwlreac.h"
#include "detab.h"
#include "mechtherm.h"
#include "multiform.h"
#include "pmin.h"
#include "phasebdy.h"

// generic read with extra layer of pointering to satisfy C++ conventions
void Read_with_switch(istream& stream, eos *(&instance))
{
   // read class name
   char type[80];
   stream >> type;

   // compare with specific class names, grabbing appropriate type
   if (!strcmp(type,p_app::eos_name())) instance = new p_app;
   else if (!strcmp(type,polytrop::eos_name())) instance = new polytrop;
   else if (!strcmp(type,pgas::eos_name())) instance = new pgas;
   else if (!strcmp(type,grun3::eos_name())) instance = new grun3;
   else if (!strcmp(type,poly::eos_name())) instance = new poly;
   else if (!strcmp(type,dttab::eos_name())) instance = new dttab;
   else if (!strcmp(type,vttab::eos_name())) instance = new vttab;
   else if (!strcmp(type,sesame::eos_name())) instance = new sesame;
   else if (!strcmp(type,jwl::eos_name())) instance = new jwl;
   else if (!strcmp(type,jwlt::eos_name())) instance = new jwlt;
   else if (!strcmp(type,jwlreac::eos_name())) instance = new jwlreac;
   else if (!strcmp(type,detab::eos_name())) instance = new detab;
   else if (!strcmp(type,vetab::eos_name())) instance = new vetab;
   else if (!strcmp(type,mechtherm::eos_name())) instance = new mechtherm;
   else if (!strcmp(type,multiform::eos_name())) instance = new multiform;
   else if (!strcmp(type,pmin::eos_name())) instance = new pmin;
   else if (!strcmp(type,phasebdy::eos_name())) instance = new phasebdy;
   else if (!strcmp(type,phasebdy_e::eos_name())) instance = new phasebdy_e;
   else if (!strcmp(type,phasebdy_t::eos_name())) instance = new phasebdy_t;
   else { cerr << "EOS type " << type << " not valid!\n"; exit(1); }

   // read data for specific class
   instance->Read(stream);
}


==> software/matprops/eos/grun3.h <==
// cubic Grueneisen EOS
#include <math.h>
class grun3: public eos
{
   // identity
   public:
   static char* eos_name() { return "cubic_grueneisen"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private: double c0, s1, s2, s3, gamma0, b, rhoref; // EOS parameters

   private:
   void calcFGH(const eos::state& st, const double mu,
      double& F, double& G, double& H) const
   {
      F = rhoref * pow(c0,2) * mu
          * (1.0 + mu * ((1.0 - gamma0 / 2) - mu * b / 2));
      H = 1.0 - mu * ((s1 - 1.0)
          + mu / (mu + 1.0) * (s2 + s3 * mu / (mu + 1.0)));
      G = pow(H,2);
   }

   public:

   // input and output
   void Read(istream& stream) { stream >> c0 >> s1 >> s2 >> s3 >> gamma0 >> b >> rhoref; }
   void Write(ostream& stream) const
   {
      stream << c0 << ' ' << s1 << ' ' << s2 << ' ' << s3 << ' '
         << gamma0 << ' ' << b << endl << rhoref << endl;
   }

   // pressure and derivatives
   double p(const eos::state& st) const
   {
      double esc = st.e * rhoref;
      double mu = st.rho / rhoref - 1.0;
      if (mu > 0.0) {
         double F, G, H;
         calcFGH(st,mu,F,G,H);
         return F / G + (gamma0 + b * mu) * esc;
      } else
         return rhoref * pow(c0,2) * mu + gamma0 * esc;
   }
   double dpdv(const eos::state& st) const
   {
      double mu = st.rho / rhoref - 1.0;
      if (mu > 0.0) {
         double esc = st.e * rhoref;
         double F, G, H;
         calcFGH(st,mu,F,G,H);
         double dFdmu = F / mu + rhoref * pow(c0,2) * mu
                       * (1.0 - gamma0 / 2 - mu * b);
         double dHdmu = 1.0 - s1 - mu / pow(mu + 1.0,2) * (s2 * (mu + 2.0)
                       + s3 * mu * (mu + 3.0) / (mu + 1.0));
         double dGdmu = 2 * H * dHdmu;
         double dpdmu = (G * dFdmu - F * dGdmu) / pow(G,2) + b * esc;
         double dpdrho = dpdmu / rhoref;
         return - pow(st.rho,2) * dpdrho;
      } else
         return - pow((c0 * st.rho),2);
   }
   double dpde(const eos::state& st) const
   {
      double mu = st.rho / rhoref - 1.0;
      double dpdedens = gamma0;
      if (mu > 0.0) dpdedens = dpdedens + b * mu;
      return rhoref * dpdedens;
   }

};


==> software/matprops/eos/jwl.h <==
// JWL EOS

#include<math.h>

class jwl: public eos
{
   // identity
   public:
   static char* eos_name() { return "jwl"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   public: // EOS parameters
   class expterm
   {
      public:
      double a,r;
      friend istream& operator>>(istream& stream, expterm& tt)
         { stream >> tt.a >> tt.r; return stream; }
      friend ostream& operator<<(ostream& stream, const expterm& tt)
         { stream << tt.a << ' ' << tt.r; return stream; }
   };

   Array<expterm> tt;
   double w;
   state stref;

   public:

   // input and output
   void Read(istream& stream) { stream >> tt >> w >> stref; }
   void Write(ostream& stream) const
   { stream << tt << w << endl << stref << endl; }

   // pressure and derivatives
   double p(const eos::state& st) const
   {
      double psum = w * st.e * st.rho;
      for (int i=0;i<tt.n;i++) {
         double rv = tt[i].r * stref.rho / st.rho;
         psum = psum + tt[i].a * (1.0 - w / rv) * exp(-rv);
      }
      return psum;
   }
   double dpdv(const eos::state& st) const
   {
      double ptsum = -w * st.e * pow(st.rho,2);
      for (int i=0;i<tt.n;i++) {
         double rv = tt[i].r * stref.rho / st.rho;
         ptsum = ptsum + tt[i].a * st.rho * (w - rv + w / rv) * exp(-rv);
      }
      return ptsum;
   }

   double dpde(const eos::state& st) const { return w * st.rho; }
};


==> software/matprops/eos/jwlreac.h <==
// JWL EOS with constant volume reaction

#include<math.h>

class jwlreac: public jwlt
{
   // identity
   public:
   static char* eos_name() { return "jwlreac"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private: // EOS parameters
   double p0; // initial pressure
   double lambda; // fraction reacted (frozen in hydro-only EOS)
   double t0; // initial temperature, offset for unreacted mat_type only

   public:

   // input and output
   void Read(istream& stream)
   { jwlt::Read(stream); stream >> p0 >> lambda >> t0; }
   void Write(ostream& stream) const
   { jwlt::Write(stream); stream << p0 << ' ' << lambda << ' ' << t0 << endl; }

   double estar() const
   {
      double psum = -p0;
      for (int i=0;i<tt.n;i++) {
         psum = psum + (1.0 - w / tt[i].r) * tt[i].a * exp(-tt[i].r);
      }
      return psum / (w * stref.rho);
   }

   // pressure and derivatives
   double p(const eos::state& st) const
   { return jwlt::p(st) - (1.0 - lambda) * w * st.rho * (stref.e + estar()); }
   double dpdv(const eos::state& st) const
   {
      return jwlt::dpdv(st)
         + (1.0 - lambda) * w * pow(st.rho,2) * (stref.e + estar());
   }
   double dpde(const eos::state& st) const { return w * st.rho; }
   double ec(const double rho) const
   {
      return jwlt::ec(rho) - (1.0 - lambda) * (
         w * (stref.e + estar()) * log(rho / stref.rho)
         + (jwlt::ec(stref.rho) - stref.e) + cv(stref) * t0);
   }
   // following is necessary as would otherwise use jwlt::ec
   double t(const eos::state& st) const
   { return (st.e - ec(st.rho)) / cv(st); }
/*
   // alternative method (same result)
   double ec(const double rho) const
   {
      return jwlt::ec(rho)
           - (1.0 - lambda) * w * (stref.e + estar()) * log(rho / stref.rho);
   }
   double t(const eos::state& st) const
   {
      double t_reac = (st.e - ec(st.rho)) / cv(st);
      double t_unreac = t_reac + t0 - (stref.e - ec(stref.rho)) / cv(stref);
      return lambda * t_reac + (1.0 - lambda) * t_unreac;
   }
*/
};


==> software/matprops/eos/jwlt.h <==
// Tarver-type JWL EOS

#include<math.h>

class jwlt: public jwl
{
   // identity
   public:
   static char* eos_name() { return "jwlt"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private: // EOS parameters
   double shcv;

   public:

   // input and output
   void Read(istream& stream) { jwl::Read(stream); stream >> shcv; }
   void Write(ostream& stream) const
   { jwl::Write(stream); stream << shcv << endl; }

   double ec(const double rho) const
   {
      double sum = 0.0;
      for (int i=0;i<tt.n;i++)
         sum = sum + tt[i].a
             / (tt[i].r * stref.rho) * exp(-tt[i].r * stref.rho / rho);
      return sum;
   }
   double cv(const eos::state& st) const { return shcv; }
   double t(const eos::state& st) const { return (st.e - ec(st.rho)) / shcv; }
};


==> software/matprops/eos/mechtherm.h <==
// mechanical EOS plus reference curve (energy, temperature vs density)
// and heat capacity to give temperature

#include <classio.h>
#include <array.h>
#include <function.h>

class mechtherm: public eos
{
   // identity
   public:
   static char* eos_name() { return "mechtherm"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private:
   eos *e; // mechanical EOS
   Realfunction1d *t_rho; // reference temperature (rho)
   Realfunction1d *e_rho; // reference specific internal energy (rho)
   Realfunction1d *cv_rho; // specific heat capacity (rho)

   // input and output
   void Read(istream& stream) { stream >> e >> t_rho >> e_rho >> cv_rho; }
   void Write(ostream& stream) const
   { stream << e << endl << t_rho << endl << e_rho << endl << cv_rho << endl; }

   public:

   // pressure and derivatives
   double p(const eos::state& st) const { return e->p(st); }
   double dpdv(const eos::state& st) const { return e->dpdv(st); }
   double dpde(const eos::state& st) const { return e->dpde(st); }
   double cv(const eos::state& st) const { return (*cv_rho)(st.rho); }
   double t(const eos::state& st) const
   {
      double tref = (*t_rho)(st.rho); // reference temperature
      double eref = (*e_rho)(st.rho); // reference energy
      double de = st.e - eref; // state energy above reference curve
      double dt = de / cv(st); // state temperature above reference curve
      return tref + dt;
   }

};


==> software/matprops/eos/multiform.h <==
// multiple EOS (alternatives) with different valid density and energy limits

#include <classio.h>
#include <array.h>

class multiform: public eos
{
   // identity
   public:
   static char* eos_name() { return "multiform"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   public:
   class component: public Classio
   {
      public:
      eos* e;
      double dmin, dmax, emin, emax;
      void Read(istream& stream)
      { stream >> e >> dmin >> dmax >> emin >> emax; }
      void Write(ostream& stream) const
      { stream << e << endl << dmin << ' ' << dmax << ' '
               << emin << ' ' << emax << endl; }
      int satisfies(const eos::state& st) const
      {
         if (st.rho >= dmin && st.rho < dmax && st.e >= emin && st.e < emax)
            return 1; else return 0;
      }
   };

   // constituents
   private: Array<component> c;

   // input and output
   void Read(istream& stream) { stream >> c; }
   void Write(ostream& stream) const { stream << c; }

   public:

   // which component applies?
   int which(const eos::state& st) const
   {
      for (int i=0;i<c.n;i++) if (c[i].satisfies(st)) return i;
      cerr << "State " << st << " is out of range of any EOS component!\n";
      exit(1);
   }

   // pressure and derivatives
   double p(const eos::state& st) const
   { int i = which(st); return c[i].e->p(st); }
   double dpdv(const eos::state& st) const
   { int i = which(st); return c[i].e->dpdv(st); }
   double dpde(const eos::state& st) const
   { int i = which(st); return c[i].e->dpde(st); }
   double t(const eos::state& st) const
   { int i = which(st); return c[i].e->t(st); }
   double cv(const eos::state& st) const
   { int i = which(st); return c[i].e->cv(st); }

};


==> software/matprops/eos/p_app.h <==
// applied pressure EOS
class p_app: public eos
{
   // identity
   public:
   static char* eos_name() { return "applied_pressure"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private: double pressure; // EOS parameters

   public:

   // input and output
   void Read(istream& stream) { stream >> pressure; }
   void Write(ostream& stream) const { stream << pressure << '\n'; }

   // pressure and derivatives
   double p(const eos::state& st) const { return pressure; }
   double dpdv(const eos::state& st) const { return 0.0; }
   double dpde(const eos::state& st) const { return 0.0; }

};


==> software/matprops/eos/pgas.h <==
// perfect gas EOS
class pgas: public eos
{
   // identity
   public:
   static char* eos_name() { return "perfect_gas"; } // type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private: double gamma; // parameters

   public:

   // input and output
   void Read(istream& stream) { stream >> gamma; }
   void Write(ostream& stream) const { stream << gamma << '\n'; }

   // pressure and derivatives
   double p(const eos::state& st) const { return (gamma-1.0) * st.rho * st.e; }
   double dpdv(const eos::state& st) const { return -st.rho * p(st); }
   double dpde(const eos::state& st) const { return (gamma-1.0) * st.rho; }
};


==> software/matprops/eos/phasebdy.h <==
// mechanical EOS with embedded phase boundary;
// daughter phase has same form but offset in density and energy

#include <classio.h>
#include <array.h>
#include <function2d.h>

class phasebdy: public eos
{
   // identity
   public:
   static char* eos_name() { return "phasebdy"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   protected:
   eos *e; // mechanical EOS
   Realfunction2d *phasefn; // phase function (rho,e): > 0 in daughter phase
   Realfunction2d *drho; // density offset (rho,e) (daughter only)
   Realfunction2d *de; // specific energy offset (rho,e) (daughter only)

   // input and output
   void Read(istream& stream) { stream >> e >> phasefn >> drho >> de; }
   void Write(ostream& stream) const
   { stream << e << endl << phasefn << endl << drho << endl << de << endl; }

   public:

   state stprime(const state& st) const 
   {
      state st1;
/*
      if ((*phasefn)(st.rho,st.e) > 0) {
	 st1.rho = st.rho + (*drho)(st.rho,st.e);
	 st1.e = st.e + (*de)(st.rho,st.e);
      } else { st1 = st; }
*/
      double fac = (*phasefn)(st.rho,st.e);
      st1.rho = st.rho + fac * (*drho)(st.rho,st.e);
      st1.e = st.e + fac * (*de)(st.rho,st.e);
      return st1;
   }

   // pressure and derivatives
   double p(const state& st) const { return e->p(stprime(st)); }
   double dpdv(const state& st) const { return e->dpdv(stprime(st)); }
   double dpde(const state& st) const { return e->dpde(stprime(st)); }
   double cv(const state& st) const { return e->cv(stprime(st)); }
   double t(const state& st) const { return e->t(stprime(st)); }
};

class phasebdy_e: public eos
{
   // identity
   public:
   static char* eos_name() { return "phasebdy_e"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   protected:
   eos *e; // mechanical EOS
   phaseregion *phasebdy; // phase boundary e(rho)
   Realfunction1d *de; // specific energy offset (rho) in high-e phase

   // input and output
   void Read(istream& stream) { stream >> e >> phasebdy >> de; }
   void Write(ostream& stream) const
   { stream << e << endl << phasebdy << endl << de << endl; }

   public:

   virtual state stprime(const state& st) const 
   {
      state st1(st);
      double ebdy = phasebdy->ebdy_rho(st.rho);
      if (st.e < ebdy) return st1;
      double deltae = (*de)(st.rho);
      if (st.e > ebdy + deltae) st1.e = st.e - deltae;
      else st1.e = ebdy;
      return st1;
   }

   // pressure and derivatives
   double p(const state& st) const { return e->p(stprime(st)); }
   double dpdv(const state& st) const { return e->dpdv(stprime(st)); }
   double dpde(const state& st) const { return e->dpde(stprime(st)); }
   double cv(const state& st) const { return e->cv(stprime(st)); }
   double t(const state& st) const { return e->t(stprime(st)); }
};

class phasebdy_t: public phasebdy_e
{
   // identity
   public:
   static char* eos_name() { return "phasebdy_T"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   public:

   state stprime(const state& st) const 
   {
      state st1(st);
      double Tbdy = phasebdy->tbdy_rho(st.rho);
      double temp = e->t(st);
      if (temp < Tbdy) return st1;
      double deltae = (*de)(st.rho);
      double shcv = e->cv(st);
      double dest = shcv * (temp - Tbdy);
      if (dest > deltae) st1.e = st.e - deltae;
      else st1.e = st.e - dest;
      return st1;
   }
};


==> software/matprops/eos/pmin.h <==
// pmin EOS
class pmin: public eos
{
   // identity
   public:
   static char* eos_name() { return "pmin"; } // type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private:
   double p_min;
   eos *e;

   public:

   // input and output
   void Read(istream& stream) { stream >> p_min >> e; }
   void Write(ostream& stream) const { stream << p_min << endl << e << endl; }

   // pressure and derivatives
   double p(const state& st) const
   { double pe = e->p(st); if (pe < p_min) return p_min; else return pe; }
   double dpdv(const state& st) const
   {
      double pe = e->p(st);
      double dpdve = e->dpdv(st);
      if (pe < p_min) return 0.0; else return dpdve;
   }
   double dpde(const state& st) const
   {
      double pe = e->p(st);
      double dpdee = e->dpde(st);
      if (pe < p_min) return 0.0; else return dpdee;
   }

   double t(const state& st) const { return e->t(st); }
   double cv(const state& st) const { return e->cv(st); }
};


==> software/matprops/eos/poly.h <==
// polynomial EOS

#include <math.h>

// WSTS
#include <function.h>

class poly: public eos
{
   // identity
   public:
   static char* eos_name() { return "polynomial"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private: Polynomial Pmu, Pe; double rhoref; // EOS parameters

   public:

   // input and output
   void Read(istream& stream) { stream >> Pmu >> Pe >> rhoref; }
   void Write(ostream& stream) const { stream << Pmu << endl << Pe << endl << rhoref << endl; }

   // pressure and derivatives
   double p(const eos::state& st) const
   {
      double esc = st.e * rhoref;
      double mu = st.rho / rhoref - 1.0;
      return Pmu(mu) + Pe(mu) * esc;
   }
   double dpdv(const eos::state& st) const
   {
      double esc = st.e * rhoref;
      double mu = st.rho / rhoref - 1.0;
      Polynomial dPmu = Pmu.differentiate(), dPe = Pe.differentiate();
      double dpdmu = dPmu(mu) + dPe(mu) * esc;
      double dpdrho = dpdmu / rhoref;
      return -pow(st.rho,2) * dpdrho;
   }
   double dpde(const eos::state& st) const
   {
      double mu = st.rho / rhoref - 1.0;
      return Pe(mu) * rhoref;
   }

};


==> software/matprops/eos/polytrop.h <==
// modified polytropic EOS with constant volume reaction (Kirby)
#include<math.h>

// WXC++
#include<function.h>

class polytrop: public eos
{
   // identity
   public:
   static char* eos_name() { return "polytrop"; } // type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private: // parameters
   Polynomial gamma;

   public:

   // input and output
   void Read(istream& stream) { stream >> gamma; }
   void Write(ostream& stream) const { stream << gamma << endl; }

   // pressure and derivatives
   double p(const eos::state& st) const
   { return (gamma(st.rho) - 1.0) * st.rho * st.e; }
   double dpdv(const eos::state& st) const
   {
      double g = gamma(st.rho);
      double dg = (gamma.differentiate())(st.rho);
      return -((g - 1.0) + st.rho * dg) * st.e / pow(st.rho,2);
   }
   double dpde(const eos::state& st) const
   { return (gamma(st.rho) - 1.0) * st.rho; }
};


==> software/matprops/eos/vttab.h <==
// v,T tabular EOS with linear interpolation
class vttab: public eos
{
   // identity
   public:
   static char* eos_name() { return "v-T_table"; } // EOS type name
   const char* the_eos_name() const { return eos_name(); }

   // constituents
   private:
   int nv, nt;
   float *vtab; // specific volume, increasing or decreasing with index
   float *ttab; // temperature, increasing with index
   float *etab; // specific internal energy
   float *ptab; // pressure

   public:

   // constructors and destructors
   void Create(const int nvreq = 0, const int ntreq = 0) {
      nv = nvreq; nt = ntreq;
      if (nv <= 1 || nt <= 1) {
         cerr << "Error: number of volumes and temperatures must be > 1\n";
         exit(1);
      }
      vtab = new float[nv];
      ttab = new float[nt];
      etab = new float[nv * nt];
      ptab = new float[nv * nt];
   }
   void Delete() {if (nv>0 && nt>0) {delete[] vtab,ttab,etab,ptab;}}
   vttab(const int nvreq = 0, const int ntreq = 0) { Create(nvreq,ntreq); }
   ~vttab() { Delete(); }

   // accessing 2D Arrays
   float& e(const int vindx, const int tindx) const
   { return etab[vindx + nv * tindx]; }
   float& p(const int vindx, const int tindx) const
   { return ptab[vindx + nv * tindx]; }

   // input and output
   void Read(istream& stream)
   {
      int nvreq, ntreq;
      stream >> nvreq >> ntreq;
      Create(nvreq,ntreq);
      int i, j;
      for (i=0;i<nv;i++) stream >> vtab[i];
      for (i=0;i<nt;i++) stream >> ttab[i];
      for (i=0;i<nt;i++) for (j=0;j<nt;j++) stream >> e(i,j);
      for (i=0;i<nt;i++) for (j=0;j<nt;j++) stream >> p(i,j);
   }
   void Write(ostream& stream) const
   {
      stream << nv << ' ' << nt << '\n';
      int i, j;
      for (i=0;i<nv;i++) stream << ' ' << vtab[i]; stream << '\n';
      for (i=0;i<nt;i++) stream << ' ' << ttab[i]; stream << '\n';
      for (i=0;i<nt;i++) {
         for (j=0;j<nt;j++) stream << ' ' << e(i,j); stream << '\n';
      }
      for (i=0;i<nt;i++) {
         for (j=0;j<nt;j++) stream << ' ' << p(i,j); stream << '\n';
      }
   }

   // pressure and derivatives
   void tabpos(const eos::state& st, int& vcell, float& vfrac, int& tcell,
      float& tfrac) const
   {
      // find v cell
      float vreq = 1.0/st.rho;
      if (vtab[0] < vtab[nv-1])
         for (vcell=0;vcell<nv-1 && vtab[vcell+1] < vreq;vcell++);
      else
         for (vcell=0;vcell<nv-1 && vtab[vcell+1] >= vreq;vcell++);
      vfrac = (vreq - vtab[vcell]) / (vtab[vcell+1] - vtab[vcell]);

      // find t cell
      float ereq = st.e;
      float ehi = ereq;
      for (tcell=0;tcell<nt-1 && ehi < ereq;tcell++)
         ehi = e(vcell,tcell+1) * (1.0-vfrac) + e(vcell+1,tcell+1) * vfrac;
      float elo;
      elo = e(vcell,tcell) * (1.0-vfrac) + e(vcell+1,tcell) * vfrac;
      tfrac = (ereq - elo) / (ehi - elo);
   }
   float p(const eos::state& st) const
   {
      // find position in table
      int vcell; float vfrac;
      int tcell; float tfrac;
      tabpos(st,vcell,vfrac,tcell,tfrac);

      // do bilinear interpolation
      float p11 = p(vcell,tcell);
      float p12 = p(vcell,tcell+1);
      float p21 = p(vcell+1,tcell);
      float p22 = p(vcell+1,tcell+1);
      float pa1 = p11 * (1.0-vfrac) + p21 * vfrac;
      float pa2 = p12 * (1.0-vfrac) + p22 * vfrac;
      float p1a = p11 * (1.0-tfrac) + p12 * tfrac;
      float p2a = p21 * (1.0-tfrac) + p22 * tfrac;
      float pa = pa1 * (1.0-tfrac) + pa2 * tfrac;
      float pb = p1a * (1.0-vfrac) + p2a * vfrac;
      return (pa + pb)/2;
   }
   float dpdv(const eos::state& st) const
   {
      // find position in table
      int vcell; float vfrac;
      int tcell; float tfrac;
      tabpos(st,vcell,vfrac,tcell,tfrac);

      float dp1 = p(vcell+1,tcell) - p(vcell,tcell);
      float dp2 = p(vcell+1,tcell+1) - p(vcell,tcell+1);
      float dp = dp1 * (1.0-tfrac) + dp2 * tfrac;
      return dp / (vtab[vcell+1] - vtab[vcell]);
   }
   float dpde(const eos::state& st) const
   {
      // find position in table
      int vcell; float vfrac;
      int tcell; float tfrac;
      tabpos(st,vcell,vfrac,tcell,tfrac);

      float pa1 = p(vcell,tcell) * (1.0-vfrac)
                + p(vcell+1,tcell) * vfrac;
      float pa2 = p(vcell,tcell+1) * (1.0-vfrac)
                + p(vcell+1,tcell+1) * vfrac;
      float ea1 = e(vcell,tcell) * (1.0-vfrac)
                + e(vcell+1,tcell) * vfrac;
      float ea2 = e(vcell,tcell+1) * (1.0-vfrac)
                + e(vcell+1,tcell+1) * vfrac;
      return (pa2-pa1)/(ea2-ea1);
   }

};


==> software/matprops/mat.h <==
#include <iostream>
using namespace std;

#include <string>

#include <wxmaths.h>
using namespace wxmaths;

namespace matprops {

class mat_type: public Classio
{
   public:

   class state: public Classio
   {
      public:

      virtual void Read(istream& stream) { polyerror(); }
      virtual void Write(ostream& stream) const { polyerror(); }

      virtual int sane() const = 0; // { polyerror(); }
      virtual void sanity_check() { assert(sane()); }

      virtual double fraction_reacted() const { polyerror(); return 0.0; }
   };

   // identity
   virtual const char* the_mat_name() const = 0;

   virtual void Read(istream& stream) = 0;
   void Write(ostream& stream) const { stream << the_mat_name() << endl; }

   virtual state* new_state() const = 0;
   virtual void delete_state(mat_type::state* st) const = 0;

   // input and output with type switch
   friend istream& Read_with_switch(istream& stream, mat_type *(&instance));
   friend ostream& Write_with_switch(ostream& stream, const mat_type *instance)
   {
      stream << instance->the_mat_name() << '\n';
      stream << *instance;
      return stream;
   };

   friend istream& operator>>(istream& stream, mat_type *(&instance))
      { return Read_with_switch(stream,instance); }
   friend ostream& operator<<(ostream& stream, const mat_type *instance)
      { return Write_with_switch(stream,instance); }

   // computations (deferred to specific class)
   virtual double mass_density(const state* st) const = 0;
   virtual double e(const state* st) const = 0;
   virtual double p(const state* st) const = 0;
   virtual double t(const state* st) const = 0;
   double specific_internal_energy(const state* st) const { return e(st); }
   double pressure(const state* st) const { return p(st); }
   double temperature(const state* st) const { return t(st); }
   virtual double reaction_temperature(const state* st) const
   { polyerror(); return 0.0; }
   virtual double cv(const state* st) const = 0;
   virtual double csqv(const state* st) const = 0;
   virtual double evolution_rate(const state* st) const = 0;
   virtual Matrix3d_symm_voigt stress(const state* st, const Matrix3d& gradu) const = 0;
   virtual Matrix6d stiffness(const state* st) const = 0;

/*
   virtual void add_state(state *st, const state *dst) const = 0; // *st=*st+*dst
   virtual void scale_state(state *st, const double v) const = 0; // *st=v * *st
*/
   virtual void copy(const state* st0, state* st1) const = 0;
   virtual void null_state(state* st) const = 0;
   virtual void add_update(const state *st0, const state *stdot,
      const double dt, state *st1) const = 0; // *st1 = *st0 + (*stdot) * dt;

/*
   State changes are split into:
   1. d(state)/dt from strain on element of material, holding "internal"
      degrees of freedom constant (i.e. simplest mechanical work)
   2. heating terms: add specific internal energy
   3. d(state)/dt from evolution of internal state at constant total strain

   This is done because intended application includes shock waves:
   hold internal parameters constant during smeared-out shock,
   but must keep track of mechanical work done.

   Internal parameters may need to be subcycled, so these are updated
   by an integral method "evolve_internal".
   Mechanical parameters may be used in numerical schemes where
   time derivatives are calculated using states at a different time
   to the "initial" and "final" states, so these are calculated in
   differential form "statedot_mech".
*/

   // evolve internal state
   virtual void evolve_internal(state* st, const double dt) const { }

   // evolve state given mechanical change
   virtual void scale_state(state* st, const double v) const = 0;
   virtual void add_state(state* st, const state* dst) const = 0;
   virtual void add_thermal_energy(state* st, const double e) const = 0;
   virtual void statedot_mech(const state* st, const Matrix3d& gradu,
      state* stdot) const = 0;
};

#include <phasediag/phaseregion.h>
#include <eos/eos.h>
#include <ceos/ceos.h>
#include <reacrate/reacrate.h>
#include <reaceos/reaceos.h>

// generic read with extra layer of pointering to satisfy C++ conventions
istream& Read_with_switch(istream& stream, mat_type *(&instance))
{
   // read class name
   char type[80];
   stream >> type;

   // compare with specific class names, grabbing appropriate type
   if (!strcmp(type,eos::mat_name())) stream >> (eos *&) instance;
   else if (!strcmp(type,ceos::mat_name())) stream >> (ceos *&) instance;
   else if (!strcmp(type,reaceos::mat_name())) stream >> (reaceos *&) instance;
   else { cerr << "mat_type " << type << " not valid!\n"; exit(1); }

   return stream;
}

}


==> software/matprops/phasediag/constant.h <==
class constant_phase: public phaseregion
{
   // identity
   public:
   static char* phaseregion_name() { return "constant"; } // type name
   const char* the_phaseregion_name() const { return phaseregion_name(); }

   private:
   int idx;

   public:
   void Read(istream& s) { s >> idx; }
   void Write(ostream& s) const { s << idx; }

   int inphase(const double rho, const double t, const double p) const
   { return idx; }
};


==> software/matprops/phasediag/modlind.h <==
class modlind: public phaseregion
{
   // identity
   public:
   static char* phaseregion_name() { return "modified_lindemann"; } // type name
   const char* the_phaseregion_name() const { return phaseregion_name(); }

   private:
   double rho0, gamma0, a, tm0; // melt

   public:
   void Read(istream& s) { s >> rho0 >> gamma0 >> a >> tm0; }
   void Write(ostream& s) const { s << rho0 << ' ' << gamma0 << ' ' << a << ' ' << tm0; }

   double tbdy_rho(const double rho) const
   {
      double eta = rho / rho0; // compression
      return tm0 * exp(2 * a * (1.0 - 1.0 / eta))
         * pow(eta, 2 * (gamma0 - a - 1.0/3.0));
   }

   int inphase(const double rho, const double t, const double p) const
   { return (t < tbdy_rho(rho)); }
};


==> software/matprops/phasediag/phasefn1d.h <==
class phasefn1d: public phaseregion
{
   // identity
   public:
   static char* phaseregion_name() { return "function1d"; } // type name
   const char* the_phaseregion_name() const { return phaseregion_name(); }

   private:
   Realfunction1d *f;

   public:
   void Read(istream& s) { s >> f; }
   void Write(ostream& s) const { s << f; }

   double tbdy_rho(const double rho) const { return (*f)(rho); }

   int inphase(const double rho, const double t, const double p) const
   { return (t < tbdy_rho(rho)); }
};


==> software/matprops/phasediag/phaseregion.h <==
// generic reaction phaseregion class
class phaseregion: public Classio
{
   public:

   // identity
   virtual const char* the_phaseregion_name() const = 0;

   // input and output (deferred to specific class)
   virtual void Read(istream& stream) = 0;
   virtual void Write(ostream& stream) const = 0;

   // input and output with type switch
   friend istream& Read_with_switch(istream& stream, phaseregion *(&instance));
   friend ostream& Write_with_switch(ostream& stream, const phaseregion *instance)
   {
      stream << instance->the_phaseregion_name() << '\n';
      instance->Write(stream);
      return stream;
   }

   friend istream& operator>>(istream& stream, phaseregion *(&instance))
      { return Read_with_switch(stream,instance); }
   friend ostream& operator<<(ostream& stream, const phaseregion *instance)
      { return Write_with_switch(stream,instance); }

   // computations (deferred to specific class)
   virtual double tbdy_p(const double rho) const { polyerror(); return -1.0; }
   virtual double tbdy_rho(const double rho) const { polyerror(); return -1.0; }
   virtual double ebdy_rho(const double rho) const { polyerror(); return -1.0; }
   virtual int inphase(const double rho, const double t, const double p)
   const { polyerror(); return -1; }
};

#include "constant.h"
#include "phasefn1d.h"
#include "modlind.h"

// generic read with extra layer of pointering to satisfy C++ conventions
istream& Read_with_switch(istream& stream, phaseregion *(&instance))
{
   // read class name
   char type[80];
   stream >> type;

   // compare with specific class names, grabbing appropriate type
   if (!strcmp(type,constant_phase::phaseregion_name())) instance = new constant_phase;
   else if (!strcmp(type,phasefn1d::phaseregion_name())) instance = new phasefn1d;
   else if (!strcmp(type,modlind::phaseregion_name())) instance = new modlind;
   else {
      cerr << "phaseregion type " << type << " not valid!\n";
      exit(1);
   }

   // read data for specific class
   instance->Read(stream);

   return stream;
}


==> software/matprops/polymat.h <==
/*
     upwards interface for polymorphic material types

	It appears that these must be defined specifically for
	each class rather than inherited (singly or multiply).
	One reason is to allow "state" to refer to the local state type.
	Another is to avoid overloading functions of pointers
	(new_state and delete_state), by type-casting to the local
	state AND using a different function name.
*/

// static char* mat_name() { return "insert_material_type"; } // type name
// state* get_state() const { return new state; }
// void remove_state(state* st) const { delete st; }
// void copy(const state& st0, state& st1) const { st1 = st0; }
const char* the_mat_name() const { return mat_name(); }
state* new_state() const { return get_state(); }
void delete_state(mat_type::state* st) const { remove_state((state *) st); }
double mass_density(const mat_type::state* st) const
{ return mass_density(*((state *) st)); }
double e(const mat_type::state* st) const { return e(*((state *) st)); }
double p(const mat_type::state* st) const { return p(*((state *) st)); }
double t(const mat_type::state* st) const { return t(*((state *) st)); }
double reaction_temperature(const mat_type::state* st) const 
{ return reaction_temperature(*((state *) st)); }
double cv(const mat_type::state* st) const { return cv(*((state *) st)); }
double csqv(const mat_type::state* st) const { return csqv(*((state *) st)); }
Matrix3d_symm_voigt stress(const mat_type::state* st, const Matrix3d& gradu) const
{ return stress(*((state *) st), gradu); }
Matrix6d stiffness(const mat_type::state* st) const
{ return stiffness(*((state *) st)); }
void add_thermal_energy(mat_type::state *st, const double de) const
{ add_thermal_energy(*((state *) st), de); }
void copy(const mat_type::state* st0, mat_type::state* st1) const
{ copy(*((state *) st0),*((state *) st1)); }
// { (state &) *st1 = *((state *) st0); }
void scale_state(mat_type::state *st, const double v) const
{ scale_state(*((state *) st),v); }
void add_state(mat_type::state *st, const mat_type::state *dst) const
{ add_state(*((state *) st),*((state *) dst)); }
void null_state(mat_type::state *st) const { null_state(*((state *) st)); }
void add_update(const mat_type::state *st0, const mat_type::state *stdot,
   const double dt, mat_type::state *st1) const
{
   mat_type::state *stt = get_state();
   copy(stdot, stt);
   scale_state(stt, dt);
   add_state(stt, st0);
   copy(stt, st1);
   delete_state(stt);
}
// { (state &) *st1 = *((state *) st0) + dt * *((state *) stdot); }
void statedot_mech(const mat_type::state* st, const Matrix3d& gradu,
   mat_type::state* stdot) const
{ statedot_mech(*((state *) st),gradu,*((state *) stdot)); }
double evolution_rate(const mat_type::state* st) const 
{ return evolution_rate(*((state *) st)); }
void evolve_internal(mat_type::state* st, const double dt) const
{ evolve_internal(*((state *) st),dt); }


==> software/matprops/reaceos/cw2reac.h <==
// Heuze CW2
#include <math.h>
class cw2reac: public reaceos
{
   // identity
   public:
   static char* reaceos_name() { return "cw2"; } // EOS type name
   const char* the_reaceos_name() const { return reaceos_name(); }

   // constituents
   private:
   double gamma00, a0, lambda0, mu0, shc0, delta0, tref0; // unreacted
   double gamma01, a1, lambda1, mu1, shc1, delta1, tref1; // products
   double rhoref;

   public:

   // input and output
   void Read(istream& stream)
   { stream >> gamma00 >> a0 >> lambda0 >> mu0 >> shc0 >> delta0 >> tref0
            >> gamma01 >> a1 >> lambda1 >> mu1 >> shc1 >> delta1 >> tref1
            >> rhoref; }
   void Write(ostream& stream) const
   {
      stream << gamma00 << ' ' << a0 << ' ' << lambda0 << ' ' << mu0 << ' '
             << shc0 << ' ' << delta0 << ' ' << tref0 << endl
             << gamma01 << ' ' << a1 << ' ' << lambda1 << ' ' << mu1 << ' '
             << shc1 << ' ' << delta1 << ' ' << tref1 << endl
             << rhoref << endl;
   }

   private:
   double gamma0(const double lda) const
   { return gamma00 * (1.0 - lda) + gamma01 * lda; }
   double a(const double lda) const
   { return a0 * (1.0 - lda) + a1 * lda; }
   double lambda(const double lda) const
   { return lambda0 * (1.0 - lda) + lambda1 * lda; }
   double mu(const double lda) const
   { return mu0 * (1.0 - lda) + mu1 * lda; }
   double shc(const double lda) const
   { return shc0 * (1.0 - lda) + shc1 * lda; }
   double delta(const double lda) const
   { return delta0 * (1.0 - lda) + delta1 * lda; }
   double tref(const double lda) const
   { return tref0 * (1.0 - lda) + tref1 * lda; }

   double gamma(const double rho, const double lda) const
   { return gamma0(lda) + a(lda) * pow(rho/rhoref,2); }
   double dgammadrho(const double rho, const double lda) const
   { return 2 * a(lda) * rho / pow(rhoref,2); }
   double y(const double rho, const double lda) const
   { return pow(rho/rhoref,gamma0(lda))
	       * exp((a(lda)/2) * (pow(rho/rhoref,2) - 1.0)); }
   double dydrho(const double rho, const double lda) const
   { return gamma(rho,lda) * y(rho,lda) / rho; }
   double ek(const double rho, const double lda) const
   { return y(rho,lda) * (lambda(lda) * (rho/rhoref)
	       + mu(lda) * log(rho/rhoref)); }
   double dekdrho(const double rho, const double lda) const
   { return pk(rho,lda) / pow(rho,2); }
   double pk(const double rho, const double lda) const
   { return rho * (gamma(rho,lda) * ek(rho,lda)
		   + y(rho,lda) * (lambda(lda) * (rho/rhoref) + mu(lda))); }
   double dpkdrho(const double rho, const double lda) const
   { return pk(rho,lda) / rho + rho * (gamma(rho,lda) * dekdrho(rho,lda)
	                           + dgammadrho(rho,lda) * ek(rho,lda)
	+ dydrho(rho,lda) * (lambda(lda) * (rho/rhoref) + mu(lda))
	+ y(rho,lda) * lambda(lda) / rhoref); }
   double dpdrho(const state& st) const
   {
      return dpkdrho(st.rho,st.lambda)
	 + gamma(st.rho,st.lambda) * (st.e - ek(st.rho,st.lambda))
	 + st.rho * dgammadrho(st.rho,st.lambda) * (st.e - ek(st.rho,st.lambda))
	 - st.rho * gamma(st.rho,st.lambda) * dekdrho(st.rho,st.lambda);
   }

   public:

   // pressure and derivatives
   double p(const state& st) const
   { return pk(st.rho,st.lambda) + st.rho * gamma(st.rho,st.lambda)
	     * (st.e - ek(st.rho,st.lambda)); }
   double dpdv(const state& st) const { return -pow(st.rho,2) * dpdrho(st); }
   double dpde(const state& st) const
   { return st.rho * gamma(st.rho,st.lambda); }

   // temperature and derivatives
   double t(const state& st) const
   { return (st.e - ek(st.rho,st.lambda)) / shc(st.lambda)
	        + delta(st.lambda) * tref(st.lambda) * y(st.rho,st.lambda); }
   double cv(const state& st) const { return shc(st.lambda); }
};


==> software/matprops/reaceos/eoslambda.h <==
// set of EOS for different values of lambda
#include<math.h>

class eoslambda: public reaceos
{
   // identity
   public:
   static char* reaceos_name() { return "eoslambda"; } // type name
   const char* the_reaceos_name() const { return reaceos_name(); }

   // constituents
   private: // parameters
   class eoslambdaconst: public Classio
   {
      public:
      double lambda; // fraction reacted
      eos* e; // eos at constant lambda
      void Read(istream& stream) { stream >> lambda >> e; }
      void Write(ostream& stream) const
      { stream << lambda << endl << e << endl; }
   };

   Array<eoslambdaconst> c;

   void lambdapos(const double lambda, int& ipos, double& frac) const
   {
      for (ipos=0;ipos<c.n-2;ipos++) if (c[ipos+1].lambda > lambda) break;
      frac = (lambda - c[ipos].lambda) / (c[ipos+1].lambda - c[ipos].lambda);
   }

   public:

   // input and output
   void Read(istream& stream) { stream >> c; }
   void Write(ostream& stream) const { stream << c << endl; }

   // pressure and derivatives
   double p(const reaceos::state& st) const
   {
      int ipos; double frac; lambdapos(st.lambda,ipos,frac);
      return (1.0 - frac) * c[ipos].e->p((eos::state) st)
                  + frac * c[ipos+1].e->p((eos::state) st);
   }
   double dpdv(const reaceos::state& st) const
   {
      int ipos; double frac; lambdapos(st.lambda,ipos,frac);
      return (1.0 - frac) * c[ipos].e->dpdv((eos::state) st)
                  + frac * c[ipos+1].e->dpdv((eos::state) st);
   }
   double dpde(const reaceos::state& st) const
   {
      int ipos; double frac; lambdapos(st.lambda,ipos,frac);
      return (1.0 - frac) * c[ipos].e->dpde((eos::state) st)
                  + frac * c[ipos+1].e->dpde((eos::state) st);
   }
   double t(const reaceos::state& st) const
   {
      int ipos; double frac; lambdapos(st.lambda,ipos,frac);
      return (1.0 - frac) * c[ipos].e->t((eos::state) st)
                  + frac * c[ipos+1].e->t((eos::state) st);
   }
   double cv(const reaceos::state& st) const
   {
      int ipos; double frac; lambdapos(st.lambda,ipos,frac);
      return (1.0 - frac) * c[ipos].e->cv((eos::state) st)
                  + frac * c[ipos+1].e->cv((eos::state) st);
   }
};


==> software/matprops/reaceos/eosoffset.h <==
// mechanical EOS with embedded phase boundary;
// daughter phase has same form but offset in density and energy

#include <classio.h>
#include <array.h>
#include <function2d.h>

class eosoffset: public reaceos
{
   // identity
   public:
   static char* reaceos_name() { return "eosoffset"; } // type name
   const char* the_reaceos_name() const { return reaceos_name(); }

   // constituents
   private:
   eos *e; // mechanical EOS
   Realfunction2d *drho; // density offset (rho,e) (daughter only)
   Realfunction2d *de; // specific energy offset (rho,e) (daughter only)

   // input and output
   void Read(istream& stream) { stream >> e >> drho >> de; }
   void Write(ostream& stream) const
   { stream << e << endl << drho << endl << de << endl; }

   public:

   eos::state stprime(const state& st) const 
   {
      eos::state st1;
      st1.rho = st.rho + st.lambda * (*drho)(st.rho,st.e);
      st1.e = st.e + st.lambda * (*de)(st.rho,st.e);
      return st1;
   }

   // pressure and derivatives
   double p(const state& st) const { return e->p(stprime(st)); }
   double dpdv(const state& st) const
   { return e->dpdv(stprime(st)); }
   double dpde(const state& st) const
   { return e->dpde(stprime(st)); }
   double cv(const state& st) const { return e->cv(stprime(st)); }
   double t(const state& st) const { return e->t(stprime(st)); }
};


==> software/matprops/reaceos/inerteos.h <==
// inert
class inerteos: public reaceos
{
   // identity
   public:
   static char* reaceos_name() { return "inert"; } // type name
   const char* the_reaceos_name() const { return reaceos_name(); }

   // constituents
   private: eos *e; // any inert EOS

   public:

   // input and output
   void Read(istream& stream) { stream >> e; }
   void Write(ostream& stream) const { stream << e << '\n'; }

   // calculations
   double p(const state& st) const { return e->p(st); }
   double dpdv(const state& st) const { return e->dpdv(st); }
   double dpde(const state& st) const { return e->dpde(st); }
   double t(const state& st) const { return e->t(st); }
   double cv(const state& st) const { return e->cv(st); }
   double csqv(const state& st) const { return e->csqv(st); }
};


==> software/matprops/reaceos/jwl2.h <==
// JWL EOS with constant volume reaction (Lambourn)
#include<math.h>

class jwl2: public reaceos
{
   // identity
   public:
   static char* reaceos_name() { return "jwl2"; } // type name
   const char* the_reaceos_name() const { return reaceos_name(); }

   // constituents
   private: // parameters
   jwlt e; // EOS
   double p0; // initial pressure
   double t0; // initial temperature, offset for unreacted eos only

   public:

   // input and output
   void Read(istream& stream) { stream >> e >> p0 >> t0; }
   void Write(ostream& stream) const
   { stream << e << endl << p0 << ' ' << t0 << endl; }

   double estar() const
   {
      double psum = -p0;
      for (int i=0;i<e.tt.n;i++) {
         psum = psum + (1.0 - e.w / e.tt[i].r) * e.tt[i].a * exp(-e.tt[i].r);
      }
      return psum / (e.w * e.stref.rho);
   }

   // pressure and derivatives
   double p(const reaceos::state& st) const
   { return e.p(st)
       - (1.0 - st.lambda) * e.w * st.rho * (e.stref.e + estar()); }
   double dpdv(const reaceos::state& st) const
   {
      return e.dpdv(st)
         + (1.0 - st.lambda) * e.w * pow(st.rho,2) * (e.stref.e + estar());
   }
   double dpde(const reaceos::state& st) const { return e.w * st.rho; }
   double ec_rho(const double rho, const double lambda) const
   {
      return e.ec(rho) - (1.0 - lambda) * (
         e.w * (e.stref.e + estar()) * log(rho / e.stref.rho)
         + (e.ec(e.stref.rho) - e.stref.e) + e.cv(e.stref) * t0);
   }
   double t(const reaceos::state& st) const
   { return (st.e - ec_rho(st.rho,st.lambda)) / e.cv(e.stref); }
   double cv(const reaceos::state& st) const
   { return e.cv(e.stref); }
};


==> software/matprops/reaceos/ptrop2.h <==
// modified polytropic EOS with constant volume reaction (Kirby)
#include<math.h>

class ptrop2: public reaceos
{
   // identity
   public:
   static char* reaceos_name() { return "ptrop2"; } // type name
   const char* the_reaceos_name() const { return reaceos_name(); }

   // constituents
   private: // parameters
   Polynomial gamma_u, gamma_r;
   double q; // specific internal energy released in reaction
   double shcv; // specific heat capacity

   public:

   // input and output
   void Read(istream& stream) { stream >> gamma_u >> gamma_r >> shcv; }
   void Write(ostream& stream) const
   { stream << gamma_u << endl << gamma_r << endl << shcv << endl; }

   double gamma(const reaceos::state& st) const
   { return (1.0 - st.lambda) * gamma_u(st.rho) + st.lambda * gamma_r(st.rho); }
   double dgamma(const reaceos::state& st) const
   { return (1.0 - st.lambda) * (gamma_u.differentiate())(st.rho)
        + st.lambda * (gamma_r.differentiate())(st.rho); }

   // pressure and derivatives
   double p(const reaceos::state& st) const
   { return st.rho * (gamma(st) - 1.0) * (st.e + st.lambda * q); }
   double dpdv(const reaceos::state& st) const
   {
      double g = gamma(st);
      double dg = dgamma(st);
      return -((g - 1.0) + st.rho * dg) * (st.e + st.lambda * q)
         / pow(st.rho,2);
   }
   double dpde(const reaceos::state& st) const
   { return (gamma(st) - 1.0) * st.rho; }
   double t(const reaceos::state& st) const
   { return st.e / shcv; }
   double cv(const reaceos::state& st) const
   { return shcv; }
};


==> software/matprops/reaceos/reaceos.h <==
class reaceos: public mat_type
{
   public:

   class state: public eos::state
   {
      public:
      double lambda; // mass fraction reacted

      state(const double rhoreq = 0, const double ereq = 0,
         const double lambdareq = 0)
      { rho = rhoreq; e = ereq; lambda = lambdareq; }
      state(const eos::state& streq, const double lambdareq = 0)
      { rho = streq.rho; e = streq.e; lambda = lambdareq; }

      void Read(istream& stream) { stream >> rho >> e >> lambda; }
      void Write(ostream& stream) const
      { stream << rho << ' ' << e << ' ' << lambda; }

      // arithmetic operators
      friend state operator*(const double a, const state& b)
      { return state(a * ((eos::state) b), a * b.lambda); }
      friend state operator+(const state& a, const state& b)
      { return state(((eos::state) a) + ((eos::state) b), a.lambda + b.lambda); }
      friend state operator/(const state& a, const double b)
      { return state(((eos::state) a) / b, a.lambda / b); }

      void scale(const double v) { (*this) = v * (*this); }
      void add(const state& st) { (*this) = st + (*this); }
      void null() { rho = 0.0; e = 0.0; lambda = 0.0; }

      int sane() const
      { return(rho >= 0.0 && lambda >= 0.0 && lambda <= 1.0); }

      double fraction_reacted() const { return lambda; }
   };

   // constituents
   reacrate *fmdot; // reaction rate
   double q; // specific energy released in reaction
   double dfmax; // maximum change in burn fraction per iteration
   int maxits; // max iterations
// enum {TIME_ACCURATE, OPERATOR_SPLIT} integration_mode;
// state st0; // initial state

   // identity
   virtual const char* the_reaceos_name() const = 0;

   // input and output (deferred to specific class)
   virtual void Read(istream& stream) = 0;
   void Write(ostream& stream) const
   { mat_type::Write(stream); stream << the_reaceos_name() << endl; }

   // input and output with type switch
   friend istream& Read_with_switch(istream& stream, reaceos *(&instance));
   friend ostream& Write_with_switch(ostream& stream, const reaceos *instance)
   {
      stream << instance->the_reaceos_name() << '\n';
      instance->Write(stream);
      stream << instance->fmdot << endl
             << instance->q << ' ' << instance->dfmax << ' '
             << instance->maxits;
/*
      if (instance->integration_mode == OPERATOR_SPLIT)
         stream << " operator_split\n";
      else if (instance->integration_mode == TIME_ACCURATE)
         stream << " time_accurate\n";
      else {
         cerr << "integration_mode " << instance->integration_mode
              << " not recognised!\n";
         exit(1);
      }
      stream << instance->st0;
*/
      return stream;
   }

   friend istream& operator>>(istream& stream, reaceos *(&instance))
      { return Read_with_switch(stream,instance); }
   friend ostream& operator<<(ostream& stream, const reaceos *instance)
      { return Write_with_switch(stream,instance); }

   double e(const state& st) const { return st.e; }

   // computations (deferred to specific class)
   virtual double p(const state& st) const = 0;
   virtual double dpdv(const state& st) const = 0;
   virtual double dpde(const state& st) const = 0;

   // generic temperature and heat capacity calculations
   virtual double t(const state& st) const { return -1.0; }
   double reaction_temperature(const state& st) const { return t(st); }
   virtual double cv(const state& st) const { return -1.0; }

   // generic c^2 calculation
   virtual double csqv(const state& st) const
   {
      double v = 1.0 / st.rho;
      return pow(v,2) * (p(st) * dpde(st) - dpdv(st));
   }

   double mass_density(const state& st) const { return st.mass_density(); }

   double reaction_rate(const state& st) const
   {
      double pressure = p(st);
      double temperature = reaction_temperature(st);
      return (*fmdot)(st,pressure,temperature,st.lambda);
   }
   void add_thermal_energy(state& st, const double de) const
   { st.e = st.e + de; }
   void statedot_mech(const state& st, const double divu, state& stdot) const
   {
      double pressure = p(st);
      stdot.rho = -st.rho * divu;
      if (st.rho > 0.0) stdot.e = -pressure * divu / st.rho; else stdot.e = 0.0;
      stdot.lambda = 0.0; // operator-split from hydrodynamics
   }

   // subcycling, operator-split reaction update
   double evolution_rate(const state& st) const { return reaction_rate(st); }
   void evolve_internal(state& st, const double dt) const
   {
//    if (integration_mode != OPERATOR_SPLIT) return st;
      state sthalf = st;
      double time = 0.0;
      int nits = 0;
      while (time < dt) { // was: && st.lambda < 1.0
         double pres = p(st);
         double temp = reaction_temperature(st);
         double rate = (*fmdot)(st,pres,temp,st.lambda);
         double delta_t = dt - time;
         double delta_t_safe;
         if (rate > 0.0) delta_t_safe = dfmax / rate;
         else if (rate < 0.0) delta_t_safe = -dfmax / rate;
	 else break;
         if (delta_t_safe < delta_t) delta_t = delta_t_safe;

	 // predictor
         double delta_lambda = delta_t * rate / 2;
         if (st.lambda + delta_lambda > 1.0) delta_lambda = 1.0 - st.lambda;
	 else if (st.lambda + delta_lambda < 0.0) delta_lambda = -st.lambda;
         sthalf.lambda = st.lambda + delta_lambda;
         sthalf.e = st.e + delta_lambda * q;

	 // corrector
         pres = p(sthalf);
         temp = reaction_temperature(sthalf);
         rate = (*fmdot)(sthalf,pres,temp,sthalf.lambda);
         delta_lambda = delta_t * rate;
	 int done = 0;
         if (st.lambda + delta_lambda > 1.0) {
	    delta_lambda = 1.0 - st.lambda;
	    done = 1;
	 } else if (st.lambda + delta_lambda < 0.0) {
	    delta_lambda = -st.lambda;
	    done = 1;
	 }
         st.lambda = st.lambda + delta_lambda;
         st.e = st.e + delta_lambda * q;

         time = time + delta_t;
	 if (done) break;
         nits++;
         if (nits == maxits) {
            cout << "reacmat::reaction: reached maximum iterations!\n";
            break;
         }
      }
   }

   // upwards interface for polymorphic materials
   static char* mat_name() { return "reactive_eos"; } // type name
   state* get_state() const { return new state; }
   void remove_state(state* st) const { delete st; }
   void scale_state(state& st, const double v) const { st.scale(v); }
   void add_state(state& st, const state& dst) const { st.add(dst); }
   void null_state(state& st) const { st.null(); }
   void copy(const state& st0, state& st1) const { st1 = st0; }
#include "../polymat.h"
#include "../scalarmat.h"
};

#include "inerteos.h"
#include "ptrop2.h"
#include "jwl2.h"
#include "eoslambda.h"
#include "cw2reac.h"
#include "eosoffset.h"

// generic read with extra layer of pointering to satisfy C++ conventions
istream& Read_with_switch(istream& stream, reaceos *(&instance))
{
   // read class name
   char type[80];
   stream >> type;

   // compare with specific class names, grabbing appropriate type
   if (!strcmp(type,inerteos::reaceos_name())) instance = new inerteos;
   else if (!strcmp(type,ptrop2::reaceos_name())) instance = new ptrop2;
   else if (!strcmp(type,jwl2::reaceos_name())) instance = new jwl2;
   else if (!strcmp(type,eoslambda::reaceos_name())) instance = new eoslambda;
   else if (!strcmp(type,cw2reac::reaceos_name())) instance = new cw2reac;
   else if (!strcmp(type,eosoffset::reaceos_name()))
      instance = new eosoffset;
   else { cerr << "reaceos type " << type << " not valid!\n"; exit(1); }

   // read data for specific class
   instance->Read(stream);

   // read generic data
   stream >> instance->fmdot >> instance->q >> instance->dfmax
          >> instance->maxits;
/*
   char integration_mode_name[80];
   stream >> integration_mode_name;
   if (!strcmp(integration_mode_name,"operator_split"))
      instance->integration_mode = reaceos::OPERATOR_SPLIT;
   else if (!strcmp(integration_mode_name,"time_accurate"))
      instance->integration_mode = reaceos::TIME_ACCURATE;
   else {
      cerr << "integration mode " << integration_mode_name
           << " not recognised!\n";
      exit(1);
   }
   stream >> instance->st0;
*/

   return stream;
}


==> software/matprops/reacrate/arrhenius.h <==
// local form of Arrhenius rate
class arrhenius: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "arrhenius"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:
   Realfunction1d *freq, *tstar; // attempt rate and crit temp vs rho

   public:
   void Read(istream& stream)
   { stream >> freq >> tstar; }
   void Write(ostream& stream) const
   { stream << freq << endl << tstar << endl; }

   double fmdot(const double rho, const double t) const
   { return (*freq)(rho) * exp(-(*tstar)(rho) / t); }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   { return fmdot(rho,t); }
};


==> software/matprops/reacrate/dtrate.h <==
#include<function2d.h>

class dtrate: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "rho-T_rate"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:
   Realfunction2d *rate; // rate(density,temperature)

   public:
   void Read(istream& stream) { stream >> rate; }
   void Write(ostream& stream) const { stream << rate << endl; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   { return (*rate)(rho,t); }
};


==> software/matprops/reacrate/eqmreac.h <==
#include<function2d.h>

class eqmreac: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "eqmreac"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:
   Realfunction2d *lambda_eqm; // eqm lambda (density,temperature)
   reacrate *r;

   public:
   void Read(istream& stream) { stream >> lambda_eqm >> r; }
   void Write(ostream& stream) const
   { stream << lambda_eqm << endl << r << endl; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   { return (*r)(rho,p,t,fm) * ((*lambda_eqm)(rho,t) - fm); }
};


==> software/matprops/reacrate/forest.h <==
class forest: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "forest"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:
   Realfunction1d *lnrate;
   double pmin;

   public:
   void Read(istream& stream) { stream >> lnrate >> pmin; }
   void Write(ostream& stream) const
   { stream << lnrate << endl << pmin << endl; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   { if (p >= pmin) return (1.0 - fm) * exp((*lnrate)(p)); else return 0.0; }
};


==> software/matprops/reacrate/global.h <==
class global_reaction: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "global"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   reacrate *r;

   public:
   void Read(istream& stream) { stream >> r; }
   void Write(ostream& stream) const { stream << r; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   { return (1.0 - fm) * (*r)(rho,p,t,fm); }
};


==> software/matprops/reacrate/homonucl.h <==
// homogeneous nucleation: local form
class homonucl: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "homogeneous_nucleation"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:
   Realfunction1d *freq, *beta, *tref; // attempt rate, barrier, ref temp vs rho
   Realfunction1d *ftheta; // numerator in exponential: function of T/Tref

   public:
   void Read(istream& stream)
   { stream >> freq >> beta >> tref >> ftheta; }
   void Write(ostream& stream) const
   { stream << freq << endl << beta << endl << tref << endl << ftheta << endl; }

   double fmdot(const double rho, const double t) const
   {
      double theta = t / (*tref)(rho);
      return (*freq)(rho) * exp(-(*beta)(rho) / (*ftheta)(theta));
   }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   { return fmdot(rho,t); }
};


==> software/matprops/reacrate/ici.h <==
class ici: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "ici"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:
   double wh, nh, tauh, ph, taul, ws, ns, taus;

   public:
   void Read(istream& stream)
   { stream >> wh >> nh >> tauh >> ph >> taul >> ws >> ns >> taus; }
   void Write(ostream& stream) const
   { stream << wh << ' ' << nh << ' ' << tauh << ' ' << ph << ' ' << taul
        << ' ' << ws << ' ' << ns << ' ' << taus << endl; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   {
      double lambda = fm;
      double ah = exp(-pow(lambda / wh, nh));
      double as = exp(-pow((1.0 - lambda) / ws, ns));
      double al = 1.0 - ah - as;
      return (1.0 - lambda)
         * (ah / tauh * (p - ph) + (al / taul + as / taus) * p);
   }
};


==> software/matprops/reacrate/local.h <==
class local_reaction: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "local"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   reacrate *r;

   public:
   void Read(istream& stream) { stream >> r; }
   void Write(ostream& stream) const { stream << r; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   {
      double fm0 = 1.0 - fm;
      if (fm0 > 0.0) return (*r)(rho,p,t,fm) / fm0; else return 0.0;
   }
};


==> software/matprops/reacrate/multirate.h <==
class multirate: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "multirate"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:
   class multirate_cmpt: public Classio
   {
      public:
      reacrate *r;
      double lambda0,lambda1; // mass fraction limits
      void Read(istream& stream) { stream >> r >> lambda0 >> lambda1; }
      void Write(ostream& stream) const
      { stream << r << endl << lambda0 << ' ' << lambda1 << endl; }
   };
   Array<multirate_cmpt> r;

   public:
   void Read(istream& stream) { stream >> r; }
   void Write(ostream& stream) const { stream << r; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   {
      double lambda = fm;
      double rate = 0.0;
      for (int i=0;i<r.n;i++) {
         if (lambda >= r[i].lambda0 && lambda <= r[i].lambda1) {
            double lambdaprime = (lambda - r[i].lambda0)
                         / (r[i].lambda1 - r[i].lambda0);
            rate = rate + (*(r[i].r))(rho,p,t,lambda);
         }
      }
      return rate;
   }
};


==> software/matprops/reacrate/ptrate.h <==
// phase boundary
class ptrate: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "p-T_rate"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:
   Realfunction2d *rate; // rate(p,T)

   public:
   void Read(istream& stream) { stream >> rate; }
   void Write(ostream& stream) const { stream << rate << endl; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   { return (*rate)(p,t); }
};


==> software/matprops/reacrate/reacrate.h <==
// generic reaction rate class
class reacrate: public Classio
{
   public:

   // identity
   virtual const char* the_rate_name() const = 0;

   // input and output (deferred to specific class)
   virtual void Read(istream& stream) = 0;
   virtual void Write(ostream& stream) const = 0;

   // input and output with type switch
   friend istream& Read_with_switch(istream& stream, reacrate *(&instance));
   friend ostream& Write_with_switch(ostream& stream, const reacrate *instance)
   {
      stream << instance->the_rate_name() << '\n';
      instance->Write(stream);
      return stream;
   }

   friend istream& operator>>(istream& stream, reacrate *(&instance))
      { return Read_with_switch(stream,instance); }
   friend ostream& operator<<(ostream& stream, const reacrate *instance)
      { return Write_with_switch(stream,instance); }

   // computations (deferred to specific class)
   virtual double fmdot(const double rho, const double p, const double t,
      const double fm) const = 0;
   double operator()(const double rho, const double p, const double t,
      const double fm) const { return fmdot(rho, p, t, fm); }
   double operator()(const eos::state& st, const double p, const double t,
      const double fm) const { return fmdot(st.rho, p, t, fm); }
/*
   double operator()(const reacstate& st, const double p, const double t) const
   {
      double fm = st.fm1();
      return fmdot(st.st0.rho, p, t, fm);
   }
*/
};

#include "unreactive.h"
#include "forest.h"
#include "tarver.h"
#include "arrhenius.h"
#include "ici.h"
#include "dtrate.h"
#include "ptrate.h"
#include "eqmreac.h"
#include "homonucl.h"
#include "local.h"
#include "global.h"
#include "multirate.h"
#include "saferate.h"

// generic read with extra layer of pointering to satisfy C++ conventions
istream& Read_with_switch(istream& stream, reacrate *(&instance))
{
   // read class name
   char type[80];
   stream >> type;

   // compare with specific class names, grabbing appropriate type
   if (!strcmp(type,unreactive::rate_name())) instance = new unreactive;
   else if (!strcmp(type,tarver::rate_name())) instance = new tarver;
   else if (!strcmp(type,forest::rate_name())) instance = new forest;
   else if (!strcmp(type,arrhenius::rate_name())) instance = new arrhenius;
   else if (!strcmp(type,ici::rate_name())) instance = new ici;
   else if (!strcmp(type,dtrate::rate_name())) instance = new dtrate;
   else if (!strcmp(type,ptrate::rate_name())) instance = new ptrate;
   else if (!strcmp(type,eqmreac::rate_name())) instance = new eqmreac;
   else if (!strcmp(type,homonucl::rate_name())) instance = new homonucl;
   else if (!strcmp(type,multirate::rate_name())) instance = new multirate;
   else if (!strcmp(type,local_reaction::rate_name()))
      instance = new local_reaction;
   else if (!strcmp(type,global_reaction::rate_name()))
      instance = new global_reaction;
   else if (!strcmp(type,safe_reaction::rate_name())) instance = new safe_reaction;
   else { cerr << "Reaction rate type " << type << " not valid!\n"; exit(1); }

   // read data for specific class
   instance->Read(stream);

   return stream;
}


==> software/matprops/reacrate/saferate.h <==
class safe_reaction: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "safe_reaction"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   reacrate *r;
   double rhomin, rhomax;
   double pmin, pmax;
   double tmin, tmax;
   double fmin, fmax;
   double ratemin, ratemax;

   public:
   void Read(istream& stream)
   { stream >> rhomin >> rhomax >> pmin >> pmax >> tmin >> tmax
        >> fmin >> fmax >> ratemin >> ratemax >> r; }
   void Write(ostream& stream) const
   { stream << rhomin << ' ' << rhomax << endl
            << pmin << ' ' << pmax << endl
            << tmin << ' ' << tmax << endl
            << fmin << ' ' << fmax << endl
            << ratemin << ' ' << ratemax << endl
            << r << endl; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   {
      double rholim = rho, plim = p, tlim = t, fmlim = fm;
      if (rholim < rhomin) rholim = rhomin;
      else if (rholim > rhomax) rholim = rhomax;
      if (plim < pmin) plim = pmin; else if (plim > pmax) plim = pmax;
      if (tlim < tmin) tlim = tmin; else if (tlim > tmax) tlim = tmax;
      if (fmlim < fmin) fmlim = fmin; else if (fmlim > fmax) fmlim = fmax;
      double rate = (*r)(rholim,plim,tlim,fmlim);
      if (rate < ratemin) rate = ratemin;
      else if (rate > ratemax) rate = ratemax;
      return rate;
   }
};


==> software/matprops/reacrate/tarver.h <==
class tarver: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "tarver"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:
   class ignterm: public Classio
   {
      private:
      double fmax, mucrit, freq, eta, fr;
      public:
      void Read(istream& stream)
      { stream >> fmax >> mucrit >> freq >> eta >> fr; }
      void Write(ostream& stream) const
      { stream << fmax << ' ' << mucrit << ' ' << freq << ' ' << eta
         << ' ' << fr << endl; }
      double rate(const double mu, const double fm) const
      {
         if (fm < fmax && mu >= mucrit)
            return freq * pow(fabs(mu - mucrit),eta) * pow((1.0 - fm),fr);
         else
            return 0.0;
      }
   };
   class growterm: public Classio
   {
      private:
      double fmin, fmax, g, m, r, s;
      public:
      void Read(istream& stream)
      { stream >> fmin >> fmax >> g >> m >> r >> s; }
      void Write(ostream& stream) const
      { stream << fmin << ' ' << fmax << ' ' << g << ' ' << m << ' ' << r
         << ' ' << s << endl; }
      double rate(const double mu, const double p, const double fm) const
      {
         if (fm >= fmin && fm < fmax)
            return g * pow(p,m) * pow(fm,r) * pow((1.0 - fm),s);
         else
            return 0.0;
      }
   };

   double rho0;
   Array<ignterm> ri;
   Array<growterm> rg;

   void Read(istream& stream) { stream >> rho0 >> ri >> rg; }
   void Write(ostream& stream) const
   { stream << rho0 << endl << ri << endl << rg << endl; }

   double fmdot(const double rho, const double p, const double t,
      const double fm) const
   {
      double mu = rho / rho0 - 1.0;

      if (p < 0.0) return 0.0;

      double rate = 0.0;

      // ignition
      for (int i=0;i<ri.n;i++)
         rate = rate + ri[i].rate(mu,fm);

      // growth
      for (int i=0;i<rg.n;i++)
         rate = rate + rg[i].rate(mu,p,fm);

      return rate;
   }
};


==> software/matprops/reacrate/unreactive.h <==
class unreactive: public reacrate
{
   // identity
   public:
   static char* rate_name() { return "unreactive"; } // type name
   const char* the_rate_name() const { return rate_name(); }

   private:

   public:
   void Read(istream& stream) {}
   void Write(ostream& stream) const {}

   double fmdot(const double rho, const double p, const double t,
      const double fm) const { return 0.0; }
};


==> software/matprops/scalarmat.h <==
/*
	stress calculations for scalar materials

	It seems that these must be specific to scalar classes
	rather than inherited, to ensure they refer to the local "state".
*/

Matrix3d_symm_voigt stress(const state& st, const Matrix3d& gradu) const
{
   Matrix3d_symm_voigt sig;
   double tau00 = -p(st);
   for (int i=0;i<3;i++) sig[i] = tau00;
   for (int i=3;i<6;i++) sig[i] = 0.0;
   return sig;
}
Matrix6d stiffness(const state& st) const
{
   Matrix6d dsigdeps; dsigdeps.Fill(0.0);
   double b = mass_density(st) * csqv(st);
   for (int i=0;i<3;i++) dsigdeps[i][i] = b;
   return dsigdeps;
}

// virtual void statedot_mech(const state& st, const double divu, state& stdot) const = 0;
void statedot_mech(const state& st, const Matrix3d& gradu, state& stdot) const
{
   double divu = trace(gradu);
   statedot_mech(st, divu, stdot);
}

